A companion on the planet/brown dwarf mass boundary on a wide orbit discovered by gravitational microlensing

We present the discovery of a substellar companion to the primary host lens in the microlensing event MOA-2012-BLG-006. The companion-to-host mass ratio is 0.016, corresponding to a companion mass of $\approx8~M_{\rm Jup} (M_*/0.5M_\odot)$. Thus, the companion is either a high-mass giant planet or a low-mass brown dwarf, depending on the mass of the primary $M_*$. The companion signal was separated from the peak of the primary event by a time that was as much as four times longer than the event timescale. We therefore infer a relatively large projected separation of the companion from its host of $\approx10~{\rm a.u.}(M_*/0.5M_\odot)^{1/2}$ for a wide range (3-7 kpc) of host star distances from the Earth. We also challenge a previous claim of a planetary companion to the lens star in microlensing event OGLE-2002-BLG-045.

==> anc/dataset_1_OGLE.dat <==
# 
# Photometric dataset accompanying paper:
# 
# R. Poleski, A. Udalski, I.A. Bond et al. 2017 "A companion on 
# the planet/brown dwarf mass boundary on a wide orbit discovered 
# by gravitational microlensing" A&A 604, A103; arXiv:1704.01121
# http://adsabs.harvard.edu/abs/2017A%26A...604A.103P
# 
# This file gives OGLE survey photometry for microlensing event 
# MOA-2012-BLG-006 = OGLE-2012-BLG-0022. The columns are: HJD, I-band 
# magnitude, and its uncertainty. The photometry is fully calibrated as 
# explained in the paper. 
# 
2455596.87657 16.1415 0.0120
2455598.86508 16.1342 0.0104
2455599.87857 16.1427 0.0104
2455600.87140 16.1593 0.0104
2455602.86731 16.1415 0.0137
2455604.87550 16.1602 0.0120
2455605.87361 16.1616 0.0087
2455606.87132 16.1409 0.0104
2455607.87565 16.1579 0.0104
2455608.87054 16.1385 0.0137
2455611.85494 16.1456 0.0137
2455612.87017 16.1511 0.0120
2455614.85561 16.1508 0.0120
2455615.86391 16.1382 0.0104
2455616.85697 16.1448 0.0120
2455617.89519 16.1584 0.0204
2455620.84502 16.1457 0.0104
2455621.84783 16.1523 0.0104
2455622.88555 16.1523 0.0087
2455624.84052 16.1450 0.0104
2455625.81966 16.1463 0.0104
2455626.81605 16.1467 0.0170
2455627.84391 16.1459 0.0104
2455628.85463 16.1312 0.0104
2455629.82282 16.1344 0.0104
2455630.80026 16.1360 0.0120
2455631.82773 16.1533 0.0137
2455632.83529 16.1456 0.0104
2455633.79253 16.1542 0.0104
2455634.84740 16.1545 0.0120
2455635.85617 16.1404 0.0137
2455637.81605 16.1455 0.0154
2455638.79470 16.1230 0.0120
2455639.79386 16.1648 0.0104
2455639.86943 16.1641 0.0104
2455640.75869 16.1388 0.0137
2455640.80157 16.1374 0.0120
2455640.83999 16.1398 0.0120
2455640.88854 16.1595 0.0104
2455641.75489 16.1349 0.0120
2455641.79545 16.1485 0.0104
2455641.87501 16.1453 0.0104
2455642.76123 16.1569 0.0120
2455642.79677 16.1351 0.0104
2455642.85577 16.1407 0.0104
2455642.87705 16.1509 0.0104
2455643.77955 16.1527 0.0104
2455643.81756 16.1491 0.0104
2455643.87784 16.1376 0.0087
2455644.74973 16.1421 0.0137
2455644.78704 16.1462 0.0104
2455644.85423 16.1556 0.0104
2455644.90285 16.1243 0.0104
2455647.85561 16.1555 0.0120
2455647.87583 16.1377 0.0120
2455647.89179 16.1295 0.0137
2455648.74051 16.1416 0.0120
2455648.77001 16.1409 0.0104
2455648.83532 16.1452 0.0087
2455648.87791 16.1508 0.0087
2455649.74179 16.1521 0.0137
2455649.77537 16.1496 0.0104
2455649.84121 16.1551 0.0087
2455649.88181 16.1414 0.0087
2455650.73421 16.1548 0.0104
2455650.76745 16.1564 0.0087
2455650.82979 16.1431 0.0087
2455650.87414 16.1475 0.0104
2455651.74940 16.1482 0.0104
2455651.78970 16.1513 0.0104
2455651.86169 16.1346 0.0104
2455651.90826 16.1334 0.0087
2455652.78996 16.1543 0.0104
2455652.83229 16.1458 0.0087
2455652.87580 16.1546 0.0104
2455653.78839 16.1428 0.0087
2455653.91880 16.1450 0.0087
2455654.79374 16.1532 0.0104
2455654.83983 16.1452 0.0104
2455654.88397 16.1434 0.0104
2455655.75086 16.1479 0.0104
2455655.78916 16.1518 0.0104
2455655.82720 16.1381 0.0104
2455655.87368 16.1432 0.0087
2455656.76486 16.1449 0.0104
2455656.81062 16.1466 0.0087
2455656.85059 16.1490 0.0087
2455657.76034 16.1346 0.0087
2455657.79928 16.1557 0.0087
2455657.84001 16.1468 0.0087
2455657.88618 16.1478 0.0087
2455658.74978 16.1470 0.0170
2455658.79538 16.1407 0.0104
2455658.85214 16.1517 0.0087
2455658.89265 16.1585 0.0104
2455659.70882 16.1615 0.0120
2455659.74684 16.1369 0.0104
2455659.78502 16.1449 0.0104
2455659.82503 16.1414 0.0104
2455659.86937 16.1463 0.0104
2455659.91538 16.1593 0.0104
2455660.74275 16.1470 0.0104
2455660.78728 16.1559 0.0104
2455660.82897 16.1425 0.0087
2455660.90061 16.1432 0.0104
2455662.73785 16.1509 0.0120
2455662.77825 16.1455 0.0120
2455662.83934 16.1527 0.0104
2455662.87803 16.1417 0.0087
2455662.91940 16.1456 0.0104
2455664.73948 16.1569 0.0154
2455664.78462 16.1378 0.0120
2455664.84480 16.1450 0.0120
2455664.88527 16.1540 0.0120
2455664.92767 16.1604 0.0120
2455665.75170 16.1573 0.0104
2455665.79741 16.1460 0.0104
2455665.86161 16.1384 0.0087
2455665.90930 16.1437 0.0087
2455667.75851 16.1393 0.0104
2455667.81044 16.1417 0.0087
2455667.85265 16.1367 0.0087
2455667.90612 16.1418 0.0087
2455668.73548 16.1495 0.0120
2455668.81251 16.1560 0.0104
2455668.87098 16.1500 0.0120
2455668.91177 16.1350 0.0104
2455669.75284 16.1429 0.0104
2455669.79986 16.1494 0.0087
2455669.85016 16.1415 0.0087
2455669.90158 16.1320 0.0104
2455670.73553 16.1621 0.0120
2455670.77450 16.1287 0.0104
2455670.83824 16.1483 0.0120
2455670.88067 16.1427 0.0104
2455670.92065 16.1334 0.0104
2455671.75761 16.1510 0.0104
2455675.71981 16.1394 0.0104
2455675.75824 16.1521 0.0104
2455675.79673 16.1494 0.0104
2455675.85446 16.1410 0.0104
2455675.90987 16.1446 0.0120
2455676.68452 16.1541 0.0071
2455676.72351 16.1369 0.0071
2455676.76292 16.1488 0.0071
2455676.80231 16.1493 0.0087
2455676.86251 16.1409 0.0087
2455676.91259 16.1360 0.0087
2455677.71743 16.1492 0.0104
2455677.75952 16.1340 0.0087
2455677.80183 16.1402 0.0104
2455677.86267 16.1321 0.0087
2455677.90466 16.1393 0.0087
2455679.68205 16.1610 0.0120
2455679.72364 16.1543 0.0104
2455679.77423 16.1515 0.0104
2455679.81676 16.1250 0.0104
2455679.86859 16.1494 0.0087
2455679.90706 16.1459 0.0087
2455680.66965 16.1495 0.0120
2455680.70821 16.1391 0.0120
2455680.74752 16.1469 0.0104
2455680.79739 16.1419 0.0104
2455680.85178 16.1323 0.0104
2455680.89384 16.1478 0.0104
2455681.66053 16.1576 0.0137
2455681.69881 16.1497 0.0104
2455681.73761 16.1410 0.0087
2455681.78888 16.1505 0.0104
2455681.84193 16.1408 0.0104
2455681.88465 16.1480 0.0104
2455681.92453 16.1353 0.0104
2455682.68734 16.1614 0.0104
2455682.72872 16.1487 0.0104
2455682.77734 16.1487 0.0087
2455682.82942 16.1472 0.0087
2455682.85572 16.1463 0.0087
2455682.86593 16.1396 0.0104
2455682.90831 16.1465 0.0120
2455683.65825 16.1400 0.0104
2455683.70972 16.1433 0.0087
2455683.78899 16.1476 0.0087
2455683.82906 16.1359 0.0087
2455683.88951 16.1500 0.0087
2455683.93094 16.1425 0.0104
2455684.69201 16.1206 0.0104
2455684.74227 16.1415 0.0087
2455684.79229 16.1396 0.0104
2455684.86284 16.1408 0.0104
2455684.90337 16.1334 0.0104
2455685.65488 16.1345 0.0120
2455685.77866 16.1476 0.0087
2455685.81789 16.1418 0.0087
2455685.87270 16.1536 0.0087
2455685.91490 16.1272 0.0087
2455686.66825 16.1405 0.0104
2455686.72824 16.1373 0.0087
2455686.78439 16.1375 0.0087
2455686.83282 16.1511 0.0104
2455686.87448 16.1425 0.0104
2455686.91389 16.1471 0.0104
2455687.66868 16.1620 0.0137
2455687.71349 16.1485 0.0120
2455687.76401 16.1377 0.0087
2455687.81590 16.1426 0.0087
2455688.81578 16.1476 0.0087
2455688.88147 16.1436 0.0104
2455688.93831 16.1580 0.0137
2455689.70065 16.1657 0.0071
2455689.77546 16.1487 0.0087
2455689.81543 16.1517 0.0087
2455690.65294 16.1555 0.0104
2455690.70309 16.1477 0.0104
2455690.76454 16.1469 0.0104
2455690.80488 16.1538 0.0104
2455690.86352 16.1454 0.0137
2455690.92966 16.1403 0.0120
2455691.66192 16.1436 0.0104
2455691.73286 16.1464 0.0087
2455691.77589 16.1405 0.0104
2455691.82539 16.1357 0.0087
2455691.86539 16.1436 0.0087
2455691.93344 16.1291 0.0154
2455692.66481 16.1526 0.0104
2455692.72027 16.1495 0.0104
2455692.76749 16.1416 0.0087
2455692.80728 16.1493 0.0104
2455692.84619 16.1542 0.0087
2455692.88462 16.1606 0.0104
2455692.92222 16.1501 0.0104
2455693.63525 16.1462 0.0104
2455693.68382 16.1288 0.0087
2455693.75326 16.1379 0.0087
2455693.79104 16.1448 0.0087
2455693.83030 16.1476 0.0087
2455693.86788 16.1300 0.0104
2455693.90581 16.1353 0.0104
2455694.61375 16.1600 0.0104
2455694.64733 16.1430 0.0104
2455694.68524 16.1529 0.0104
2455694.75150 16.1313 0.0104
2455694.79972 16.1476 0.0087
2455694.83851 16.1299 0.0087
2455694.87584 16.1263 0.0104
2455694.91353 16.1409 0.0120
2455695.61759 16.1441 0.0120
2455695.65901 16.1520 0.0104
2455695.73997 16.1650 0.0104
2455695.79569 16.1525 0.0087
2455695.83996 16.1427 0.0104
2455695.87794 16.1545 0.0104
2455695.91549 16.1400 0.0104
2455696.60916 16.1401 0.0120
2455696.64546 16.1564 0.0104
2455696.69503 16.1495 0.0104
2455696.74259 16.1298 0.0104
2455696.78210 16.1345 0.0104
2455696.82603 16.1391 0.0104
2455696.86745 16.1233 0.0104
2455696.92597 16.1428 0.0120
2455697.61547 16.1254 0.0120
2455697.66286 16.1437 0.0087
2455697.71041 16.1508 0.0104
2455697.74909 16.1435 0.0104
2455697.79128 16.1428 0.0087
2455697.83034 16.1423 0.0087
2455697.87064 16.1356 0.0104
2455697.91263 16.1455 0.0104
2455698.60803 16.1437 0.0154
2455698.64540 16.1550 0.0137
2455698.69607 16.1415 0.0120
2455698.73607 16.1572 0.0120
2455698.77422 16.1529 0.0120
2455698.81655 16.1415 0.0104
2455698.85485 16.1520 0.0104
2455698.89478 16.1690 0.0137
2455698.93920 16.1397 0.0170
2455702.91777 16.1472 0.0204
2455703.72939 16.1455 0.0154
2455703.77863 16.1506 0.0154
2455703.84640 16.1443 0.0154
2455705.72313 16.1570 0.0104
2455705.76551 16.1557 0.0120
2455705.81878 16.1529 0.0104
2455705.87020 16.1428 0.0137
2455705.91571 16.1327 0.0154
2455706.65659 16.1553 0.0137
2455706.75310 16.1495 0.0137
2455706.80511 16.1505 0.0137
2455706.87073 16.1567 0.0137
2455707.60143 16.1545 0.0120
2455707.64874 16.1422 0.0104
2455707.69598 16.1460 0.0104
2455707.73411 16.1325 0.0104
2455707.77422 16.1380 0.0087
2455707.81413 16.1399 0.0087
2455707.85325 16.1605 0.0104
2455707.89529 16.1549 0.0120
2455707.94505 16.1510 0.0254
2455708.60924 16.1504 0.0120
2455708.66524 16.1462 0.0104
2455708.71565 16.1370 0.0104
2455708.75377 16.1485 0.0120
2455708.80482 16.1574 0.0120
2455708.84849 16.1425 0.0137
2455708.89971 16.1172 0.0170
2455709.58442 16.1489 0.0104
2455709.63739 16.1548 0.0104
2455709.79296 16.1398 0.0087
2455712.61052 16.1568 0.0104
2455712.69420 16.1456 0.0087
2455712.73392 16.1607 0.0104
2455712.77658 16.1398 0.0087
2455712.81634 16.1468 0.0104
2455712.85913 16.1554 0.0104
2455713.74082 16.1373 0.0087
2455713.83071 16.1399 0.0087
2455713.87118 16.1257 0.0104
2455714.62679 16.1540 0.0104
2455714.64069 16.1460 0.0087
2455714.85541 16.1440 0.0104
2455715.58267 16.1390 0.0104
2455715.59036 16.1543 0.0104
2455715.63107 16.1375 0.0087
2455715.68385 16.1475 0.0087
2455715.73038 16.1390 0.0087
2455715.77628 16.1320 0.0087
2455715.82015 16.1453 0.0104
2455715.85993 16.1525 0.0104
2455715.91614 16.1438 0.0137
2455716.65092 16.1667 0.0120
2455716.71531 16.1526 0.0104
2455716.75543 16.1495 0.0104
2455716.79931 16.1493 0.0104
2455716.83815 16.1416 0.0104
2455716.87863 16.1525 0.0104
2455721.55961 16.1669 0.0104
2455721.57356 16.1349 0.0087
2455721.64904 16.1564 0.0087
2455721.72512 16.1421 0.0104
2455721.74014 16.1342 0.0104
2455721.79087 16.1480 0.0087
2455721.82996 16.1282 0.0104
2455721.88192 16.1417 0.0137
2455722.55470 16.1529 0.0104
2455722.57035 16.1679 0.0104
2455722.62977 16.1420 0.0087
2455722.68424 16.1432 0.0104
2455722.72571 16.1387 0.0104
2455722.74044 16.1405 0.0087
2455722.78961 16.1583 0.0087
2455722.83113 16.1376 0.0104
2455723.57134 16.1503 0.0104
2455723.61952 16.1351 0.0104
2455723.66709 16.1541 0.0104
2455723.70847 16.1400 0.0104
2455723.74913 16.1459 0.0104
2455723.78758 16.1415 0.0087
2455723.82663 16.1457 0.0104
2455723.86612 16.1309 0.0120
2455724.57052 16.1492 0.0120
2455724.64753 16.1451 0.0104
2455724.69966 16.1437 0.0120
2455724.74959 16.1380 0.0104
2455724.80004 16.1469 0.0120
2455725.54062 16.1618 0.0120
2455725.61674 16.1649 0.0087
2455725.68191 16.1465 0.0087
2455725.72399 16.1527 0.0087
2455725.76317 16.1524 0.0087
2455725.80263 16.1488 0.0104
2455726.56460 16.1577 0.0120
2455726.61164 16.1305 0.0120
2455726.64951 16.1485 0.0120
2455726.69731 16.1384 0.0087
2455726.73858 16.1466 0.0104
2455726.78410 16.1486 0.0120
2455726.82810 16.1426 0.0120
2455734.66172 16.1462 0.0154
2455734.70455 16.1361 0.0154
2455734.75260 16.1358 0.0137
2455734.79563 16.1357 0.0104
2455734.84434 16.1574 0.0137
2455734.88898 16.1354 0.0154
2455735.67944 16.1553 0.0120
2455735.74421 16.1433 0.0104
2455735.79103 16.1367 0.0104
2455735.83743 16.1482 0.0120
2455735.88207 16.1369 0.0137
2455736.54017 16.1522 0.0104
2455736.57815 16.1530 0.0104
2455736.62031 16.1377 0.0087
2455736.66393 16.1397 0.0087
2455736.70735 16.1382 0.0087
2455736.78717 16.1456 0.0087
2455736.83425 16.1518 0.0104
2455736.88239 16.1623 0.0137
2455737.52339 16.1355 0.0104
2455737.56147 16.1417 0.0104
2455737.61475 16.1242 0.0087
2455737.65732 16.1443 0.0087
2455737.71144 16.1413 0.0087
2455737.75228 16.1445 0.0087
2455737.79143 16.1564 0.0087
2455737.83854 16.1613 0.0104
2455737.87938 16.1326 0.0104
2455738.59086 16.1374 0.0104
2455738.63166 16.1447 0.0087
2455738.69896 16.1486 0.0087
2455738.73847 16.1515 0.0087
2455739.50442 16.1465 0.0120
2455739.52964 16.1329 0.0104
2455739.56789 16.1482 0.0104
2455739.60849 16.1488 0.0104
2455739.65722 16.1362 0.0087
2455739.71512 16.1519 0.0104
2455739.75349 16.1307 0.0087
2455739.79225 16.1468 0.0104
2455739.84708 16.1485 0.0104
2455740.50308 16.1591 0.0137
2455740.54756 16.1525 0.0120
2455740.58863 16.1392 0.0120
2455740.64846 16.1538 0.0120
2455740.71211 16.1518 0.0104
2455740.75162 16.1450 0.0087
2455740.79648 16.1515 0.0104
2455740.83555 16.1388 0.0120
2455740.88296 16.1478 0.0120
2455741.52240 16.1657 0.0104
2455741.56163 16.1470 0.0104
2455741.60580 16.1440 0.0104
2455741.64366 16.1458 0.0104
2455741.70472 16.1462 0.0104
2455741.74381 16.1403 0.0087
2455741.78474 16.1343 0.0104
2455741.82301 16.1384 0.0104
2455741.86099 16.1404 0.0104
2455742.49392 16.1720 0.0120
2455742.53658 16.1510 0.0104
2455742.57893 16.1518 0.0104
2455742.61690 16.1493 0.0104
2455742.67869 16.1484 0.0087
2455742.71752 16.1324 0.0087
2455742.75609 16.1448 0.0087
2455742.79433 16.1592 0.0087
2455742.83235 16.1308 0.0087
2455742.87261 16.1395 0.0104
2455743.62849 16.1370 0.0120
2455743.66827 16.1521 0.0104
2455743.72929 16.1468 0.0104
2455743.76745 16.1390 0.0120
2455743.80552 16.1475 0.0120
2455743.84312 16.1491 0.0137
2455743.88106 16.1310 0.0137
2455744.52517 16.1616 0.0120
2455744.56354 16.1457 0.0120
2455744.60171 16.1449 0.0120
2455744.66076 16.1446 0.0104
2455744.72851 16.1484 0.0104
2455744.78006 16.1493 0.0104
2455744.82026 16.1573 0.0104
2455744.86542 16.1551 0.0137
2455745.51389 16.1709 0.0120
2455745.56009 16.1491 0.0120
2455745.60083 16.1481 0.0120
2455745.63997 16.1403 0.0120
2455745.70053 16.1459 0.0087
2455745.73857 16.1522 0.0104
2455745.77674 16.1445 0.0120
2455745.81465 16.1530 0.0120
2455745.86770 16.1277 0.0137
2455746.58313 16.1418 0.0104
2455746.62080 16.1524 0.0120
2455746.67627 16.1308 0.0104
2455746.72731 16.1328 0.0104
2455746.76503 16.1480 0.0120
2455746.80733 16.1576 0.0120
2455746.85312 16.1426 0.0137
2455747.61571 16.1251 0.0154
2455747.66056 16.1556 0.0120
2455747.70582 16.1340 0.0137
2455747.74956 16.1481 0.0137
2455747.81590 16.1398 0.0154
2455748.63187 16.1518 0.0104
2455748.68923 16.1427 0.0104
2455749.52704 16.1566 0.0137
2455749.56502 16.1354 0.0120
2455749.60440 16.1582 0.0104
2455749.65371 16.1427 0.0120
2455749.69336 16.1371 0.0120
2455749.73164 16.1490 0.0104
2455749.77003 16.1509 0.0120
2455749.80930 16.1326 0.0137
2455752.57143 16.1352 0.0137
2455753.51154 16.1603 0.0221
2455753.55489 16.1190 0.0170
2455753.60546 16.1390 0.0137
2455753.69839 16.1267 0.0120
2455753.76976 16.1485 0.0137
2455754.59852 16.1659 0.0204
2455759.83240 16.1367 0.0137
2455760.49229 16.1664 0.0154
2455760.53391 16.1636 0.0120
2455760.58650 16.1465 0.0104
2455760.64273 16.1394 0.0104
2455760.68764 16.1362 0.0104
2455760.73737 16.1460 0.0104
2455760.77565 16.1447 0.0104
2455760.81331 16.1453 0.0120
2455761.50674 16.1249 0.0094
2455761.61581 16.1603 0.0071
2455762.51332 16.1399 0.0104
2455762.55160 16.1377 0.0104
2455762.59325 16.1438 0.0104
2455762.63160 16.1403 0.0120
2455762.67136 16.1456 0.0104
2455762.70759 16.1302 0.0120
2455762.76895 16.1448 0.0137
2455763.50361 16.1551 0.0104
2455763.54762 16.1470 0.0087
2455763.58928 16.1463 0.0087
2455763.64617 16.1563 0.0104
2455763.68804 16.1336 0.0104
2455763.73560 16.1405 0.0104
2455763.77358 16.1527 0.0137
2455763.81243 16.1306 0.0137
2455764.51146 16.1432 0.0104
2455764.55131 16.1513 0.0104
2455764.59188 16.1542 0.0087
2455764.64009 16.1409 0.0104
2455764.68911 16.1485 0.0087
2455764.73475 16.1534 0.0087
2455765.47044 16.1530 0.0104
2455765.51045 16.1328 0.0104
2455765.55335 16.1515 0.0104
2455765.61739 16.1404 0.0087
2455765.66238 16.1430 0.0087
2455765.70661 16.1390 0.0104
2455765.75251 16.1405 0.0120
2455766.48283 16.1483 0.0104
2455766.52178 16.1483 0.0104
2455766.58617 16.1279 0.0104
2455766.62603 16.1439 0.0087
2455766.66675 16.1404 0.0087
2455766.70795 16.1379 0.0087
2455766.75163 16.1568 0.0120
2455767.49999 16.1230 0.0120
2455767.54556 16.1429 0.0120
2455767.58894 16.1492 0.0104
2455767.65684 16.1275 0.0104
2455767.71277 16.1376 0.0120
2455767.75352 16.1407 0.0120
2455767.79509 16.1261 0.0137
2455768.49928 16.1463 0.0104
2455768.55054 16.1361 0.0104
2455768.60061 16.1455 0.0087
2455768.64827 16.1408 0.0087
2455768.69603 16.1557 0.0087
2455768.73856 16.1407 0.0104
2455768.77884 16.1489 0.0104
2455769.48408 16.1450 0.0120
2455769.52623 16.1345 0.0087
2455769.57904 16.1427 0.0104
2455769.63477 16.1298 0.0087
2455769.69143 16.1505 0.0104
2455769.73886 16.1347 0.0104
2455769.78400 16.1239 0.0120
2455770.72383 16.1347 0.0104
2455770.76528 16.1357 0.0120
2455775.60652 16.1378 0.0104
2455775.67187 16.1444 0.0120
2455776.54043 16.1378 0.0120
2455776.60768 16.1346 0.0120
2455776.64873 16.1377 0.0120
2455776.72338 16.1580 0.0137
2455777.48023 16.1305 0.0104
2455777.52475 16.1514 0.0087
2455777.57680 16.1380 0.0087
2455777.65719 16.1539 0.0087
2455777.70730 16.1425 0.0087
2455777.77212 16.1386 0.0104
2455778.50498 16.1327 0.0137
2455778.56142 16.1601 0.0120
2455778.60973 16.1362 0.0104
2455779.59979 16.1350 0.0104
2455779.64372 16.1421 0.0104
2455779.69823 16.1564 0.0104
2455779.74281 16.1412 0.0104
2455784.52064 16.1283 0.0104
2455784.60315 16.1388 0.0120
2455784.72050 16.1403 0.0221
2455785.52007 16.1458 0.0120
2455785.58041 16.1389 0.0120
2455785.62696 16.1364 0.0137
2455785.66931 16.1402 0.0120
2455785.71119 16.1245 0.0137
2455786.49355 16.1345 0.0137
2455786.57058 16.1517 0.0120
2455786.61499 16.1245 0.0120
2455786.65762 16.1419 0.0120
2455786.71298 16.1502 0.0137
2455787.47813 16.1322 0.0104
2455787.54928 16.1431 0.0104
2455787.59137 16.1362 0.0087
2455787.63679 16.1398 0.0104
2455787.67574 16.1407 0.0104
2455787.72143 16.1316 0.0120
2455788.49327 16.1466 0.0120
2455788.55694 16.1405 0.0120
2455788.59652 16.1467 0.0104
2455788.63731 16.1472 0.0104
2455788.67806 16.1383 0.0120
2455788.72182 16.1373 0.0137
2455790.47489 16.1452 0.0137
2455790.52232 16.1453 0.0120
2455790.57444 16.1510 0.0120
2455790.61612 16.1405 0.0137
2455790.65682 16.1410 0.0104
2455790.69699 16.1417 0.0104
2455790.73519 16.1489 0.0120
2455791.51308 16.1237 0.0120
2455791.61511 16.1178 0.0087
2455793.51638 16.1488 0.0104
2455793.56951 16.1573 0.0120
2455793.61178 16.1347 0.0104
2455793.65035 16.1555 0.0104
2455793.68933 16.1389 0.0104
2455793.73355 16.1408 0.0137
2455794.50804 16.1487 0.0120
2455794.57531 16.1672 0.0104
2455794.61642 16.1488 0.0120
2455794.65834 16.1488 0.0120
2455794.70517 16.1437 0.0104
2455795.56860 16.1266 0.0120
2455795.62998 16.1313 0.0120
2455795.71172 16.1483 0.0120
2455796.47875 16.1208 0.0104
2455796.52949 16.1516 0.0104
2455796.59816 16.1440 0.0104
2455796.63711 16.1478 0.0104
2455796.67845 16.1518 0.0104
2455796.72043 16.1355 0.0154
2455799.49289 16.1638 0.0104
2455801.53335 16.1476 0.0120
2455801.57261 16.1396 0.0120
2455801.61073 16.1391 0.0120
2455801.65202 16.1416 0.0120
2455801.69206 16.1447 0.0137
2455802.56370 16.1309 0.0120
2455802.64346 16.1266 0.0120
2455803.53734 16.1439 0.0120
2455804.50256 16.1367 0.0087
2455804.55444 16.1322 0.0120
2455804.59494 16.1511 0.0104
2455804.63280 16.1354 0.0104
2455804.67697 16.1442 0.0120
2455805.49221 16.1517 0.0087
2455805.54548 16.1280 0.0104
2455805.58346 16.1438 0.0087
2455805.62684 16.1397 0.0120
2455805.68258 16.1333 0.0137
2455806.54080 16.1598 0.0120
2455806.62573 16.1365 0.0120
2455807.58061 16.1278 0.0120
2455807.62324 16.1407 0.0120
2455807.66100 16.1411 0.0137
2455809.47560 16.1298 0.0204
2455809.49311 16.1424 0.0187
2455809.53049 16.1530 0.0170
2455809.57626 16.1566 0.0154
2455812.52458 16.1369 0.0137
2455812.56474 16.1379 0.0137
2455812.60541 16.1427 0.0137
2455812.64655 16.1581 0.0137
2455813.50326 16.1422 0.0104
2455813.54939 16.1433 0.0104
2455813.58770 16.1450 0.0087
2455813.62551 16.1678 0.0104
2455813.66237 16.1429 0.0104
2455815.51910 16.1442 0.0104
2455815.55750 16.1465 0.0087
2455815.60475 16.1450 0.0087
2455815.64253 16.1380 0.0087
2455816.47934 16.1453 0.0104
2455816.53768 16.1388 0.0104
2455816.57586 16.1467 0.0104
2455816.61423 16.1328 0.0104
2455817.48209 16.1398 0.0104
2455817.53893 16.1345 0.0104
2455817.57689 16.1498 0.0120
2455817.61595 16.1242 0.0120
2455817.65708 16.1450 0.0154
2455818.52040 16.1273 0.0120
2455818.55847 16.1426 0.0120
2455818.59685 16.1249 0.0120
2455818.63854 16.1497 0.0154
2455819.51997 16.1397 0.0104
2455819.56682 16.1455 0.0104
2455819.60454 16.1112 0.0104
2455819.64441 16.1332 0.0104
2455820.49770 16.1215 0.0137
2455820.54479 16.1475 0.0104
2455820.58250 16.1248 0.0104
2455820.62038 16.1519 0.0120
2455820.65666 16.1427 0.0137
2455822.53978 16.1440 0.0120
2455822.58478 16.1289 0.0120
2455822.62843 16.1306 0.0104
2455823.51651 16.1082 0.0154
2455823.55985 16.1350 0.0120
2455823.60344 16.1360 0.0120
2455824.48396 16.1391 0.0137
2455824.54042 16.1396 0.0104
2455824.58097 16.1260 0.0104
2455824.62093 16.1436 0.0120
2455825.50047 16.1480 0.0120
2455825.55844 16.1443 0.0104
2455825.59694 16.1464 0.0120
2455826.48133 16.1357 0.0137
2455826.52121 16.1402 0.0120
2455826.56869 16.1372 0.0120
2455826.60782 16.1264 0.0137
2455827.50766 16.1443 0.0137
2455827.54564 16.1245 0.0137
2455827.58815 16.1363 0.0137
2455827.62569 16.1338 0.0137
2455828.52091 16.1469 0.0104
2455828.55888 16.1319 0.0104
2455828.59644 16.1213 0.0120
2455829.48283 16.1508 0.0120
2455829.53184 16.1540 0.0104
2455829.56953 16.1596 0.0104
2455829.60778 16.1432 0.0104
2455830.50677 16.1462 0.0104
2455830.54492 16.1338 0.0104
2455830.58259 16.1193 0.0120
2455831.51398 16.1325 0.0087
2455831.55157 16.1454 0.0104
2455831.58890 16.1502 0.0120
2455832.48726 16.1407 0.0087
2455832.53498 16.1269 0.0104
2455832.57626 16.1195 0.0120
2455833.48139 16.1565 0.0137
2455833.53293 16.1331 0.0104
2455833.57260 16.1472 0.0104
2455834.48173 16.1455 0.0120
2455834.53212 16.1384 0.0104
2455834.56999 16.1213 0.0104
2455835.51243 16.1271 0.0137
2455835.55333 16.1305 0.0120
2455836.51564 16.1285 0.0120
2455836.54917 16.1389 0.0120
2455836.58075 16.1642 0.0137
2455839.50120 16.1551 0.0137
2455839.53964 16.1454 0.0137
2455839.57745 16.1421 0.0137
2455840.48243 16.1264 0.0170
2455840.53146 16.1541 0.0120
2455840.58390 16.1389 0.0120
2455841.48494 16.1181 0.0154
2455841.52567 16.1562 0.0120
2455841.56898 16.1550 0.0120
2455841.60496 16.1241 0.0137
2455842.52692 16.1093 0.0154
2455842.57566 16.1620 0.0137
2455843.48492 16.1520 0.0137
2455843.52866 16.1571 0.0120
2455843.56916 16.1599 0.0120
2455843.61017 16.1413 0.0137
2455844.51356 16.1430 0.0104
2455844.55248 16.1335 0.0120
2455844.59209 16.1560 0.0154
2455845.51301 16.1488 0.0137
2455845.55346 16.1545 0.0137
2455845.59372 16.1286 0.0137
2455846.51667 16.1339 0.0137
2455846.55542 16.1230 0.0137
2455847.54363 16.1286 0.0154
2455850.52771 16.1490 0.0104
2455850.56614 16.1509 0.0104
2455851.51667 16.1550 0.0120
2455851.55446 16.1507 0.0120
2455852.50569 16.1323 0.0137
2455852.54779 16.1442 0.0137
2455854.50919 16.1298 0.0137
2455854.55015 16.1295 0.0137
2455855.49175 16.1273 0.0187
2455855.53694 16.1428 0.0120
2455856.49321 16.1216 0.0137
2455856.54187 16.1242 0.0154
2455857.51114 16.1245 0.0154
2455858.51141 16.1106 0.0154
2455859.50791 16.1345 0.0120
2455859.54454 16.1431 0.0137
2455860.52339 16.1379 0.0137
2455861.51714 16.1368 0.0120
2455861.53594 16.1454 0.0137
2455862.49546 16.1377 0.0120
2455862.52456 16.1560 0.0120
2455866.50474 16.1143 0.0170
2455866.52960 16.1328 0.0187
2455867.50429 16.1373 0.0104
2455867.52669 16.1521 0.0137
2455868.50741 16.1406 0.0154
2455869.49698 16.1324 0.0204
2455869.52183 16.1244 0.0154
2455870.50482 16.1430 0.0120
2455870.52293 16.1406 0.0120
2455872.50698 16.1281 0.0137
2455872.51272 16.1360 0.0137
2455873.50817 16.1423 0.0137
2455874.50627 16.0986 0.0170
2455875.50299 16.1577 0.0187
2455960.88277 16.0555 0.0120
2455962.88258 15.8447 0.0104
2455963.88321 15.5714 0.0071
2455964.87826 14.9508 0.0050
2455965.88564 13.3028 0.0034
2455967.89070 15.6485 0.0104
2455968.88369 15.8590 0.0104
2455970.87568 16.0318 0.0104
2455971.87705 16.0853 0.0087
2455972.89191 16.1052 0.0104
2455976.88110 16.1254 0.0087
2455977.83919 16.1187 0.0104
2455977.87862 16.1248 0.0104
2455978.84433 16.1463 0.0104
2455978.88890 16.1318 0.0087
2455979.84234 16.1284 0.0120
2455979.88081 16.1354 0.0120
2455980.86220 16.1385 0.0120
2455982.82342 16.1468 0.0120
2455982.86678 16.1116 0.0104
2455983.82815 16.1139 0.0104
2455983.85850 16.1114 0.0087
2455984.82298 16.1359 0.0104
2455984.84897 16.1254 0.0087
2455984.89658 16.1342 0.0087
2455985.83281 16.1309 0.0104
2455985.87130 16.1284 0.0087
2455986.82050 16.1409 0.0120
2455986.84098 16.1182 0.0087
2455986.88889 16.1377 0.0087
2455987.81920 16.1444 0.0120
2455987.85574 16.1160 0.0087
2455987.90569 16.1252 0.0104
2455988.83479 16.1412 0.0104
2455988.88209 16.1228 0.0087
2455989.81261 16.1283 0.0104
2455989.85075 16.1453 0.0120
2455989.89234 16.1393 0.0104
2455990.81064 16.1485 0.0120
2455990.84840 16.1236 0.0104
2455990.88984 16.1107 0.0087
2455991.82347 16.1315 0.0087
2455991.86385 16.1113 0.0087
2455992.81778 16.1229 0.0120
2455992.84048 16.1335 0.0087
2455992.88254 16.1432 0.0087
2455993.80833 16.1404 0.0137
2455993.84753 16.1295 0.0104
2455993.89064 16.1182 0.0087
2455994.80986 16.1355 0.0104
2455994.84161 16.1316 0.0087
2455994.89252 16.1311 0.0087
2455995.79875 16.1261 0.0087
2455995.82131 16.1194 0.0087
2455995.86687 16.1256 0.0087
2455995.90507 16.1183 0.0087
2455996.80951 16.1171 0.0087
2455996.84708 16.1236 0.0087
2455996.89384 16.1200 0.0087
2455997.80292 16.1367 0.0104
2455997.84160 16.1092 0.0087
2455997.88925 16.1315 0.0087
2455998.81780 16.1120 0.0104
2455998.86936 16.1215 0.0087
2455998.90710 16.1233 0.0087
2455999.80165 16.1333 0.0104
2455999.85021 16.1330 0.0104
2455999.88841 16.1159 0.0087
2456002.90482 16.1079 0.0120
2456003.82544 16.1208 0.0120
2456003.88384 16.1171 0.0104
2456004.76893 16.1078 0.0137
2456004.81676 16.1258 0.0104
2456004.86534 16.1232 0.0120
2456004.90294 16.1089 0.0087
2456005.77044 16.1149 0.0104
2456005.81378 16.1270 0.0120
2456005.86926 16.1007 0.0087
2456005.91670 16.0973 0.0087
2456006.78608 16.1207 0.0087
2456006.83719 16.1070 0.0087
2456006.88620 16.1006 0.0087
2456006.92414 16.1116 0.0154
2456007.78016 16.1158 0.0087
2456007.82706 16.1094 0.0087
2456007.87531 16.0983 0.0087
2456007.91293 16.1030 0.0087
2456008.77193 16.0971 0.0104
2456008.81928 16.1056 0.0087
2456008.86855 16.0965 0.0104
2456008.90605 16.1177 0.0087
2456009.76253 16.0996 0.0104
2456009.80797 16.1033 0.0087
2456009.85639 16.1144 0.0087
2456009.89380 16.0926 0.0087
2456010.74614 16.1078 0.0104
2456010.77773 16.0956 0.0087
2456010.82671 16.0855 0.0087
2456010.87591 16.0958 0.0071
2456010.91419 16.1026 0.0087
2456011.76383 16.0986 0.0104
2456011.82432 16.0987 0.0104
2456011.88175 16.1184 0.0104
2456011.91994 16.1071 0.0120
2456012.76793 16.1017 0.0104
2456012.80858 16.0874 0.0087
2456012.86691 16.0942 0.0087
2456012.90480 16.0958 0.0071
2456013.76372 16.0950 0.0104
2456013.80251 16.0994 0.0087
2456013.86397 16.0960 0.0087
2456013.90523 16.0976 0.0087
2456014.73995 16.0864 0.0104
2456014.77882 16.0801 0.0087
2456014.83820 16.1141 0.0087
2456014.87762 16.1003 0.0104
2456014.91728 16.0936 0.0120
2456015.75678 16.0769 0.0087
2456015.79563 16.0944 0.0087
2456015.88429 16.0950 0.0087
2456016.73325 16.1036 0.0087
2456016.77519 16.0826 0.0087
2456016.81546 16.0822 0.0087
2456016.87818 16.1044 0.0087
2456016.91999 16.0791 0.0087
2456017.75056 16.0896 0.0087
2456017.78869 16.0857 0.0071
2456017.82799 16.0658 0.0087
2456017.88551 16.0855 0.0071
2456018.71800 16.0926 0.0120
2456018.77751 16.0828 0.0104
2456018.81630 16.0707 0.0104
2456018.85667 16.0725 0.0071
2456018.92153 16.0801 0.0087
2456019.74445 16.0695 0.0104
2456019.78385 16.0982 0.0104
2456019.84109 16.0766 0.0087
2456019.87887 16.0726 0.0087
2456019.91880 16.0878 0.0087
2456020.73682 16.0735 0.0104
2456020.77474 16.0756 0.0087
2456020.83067 16.0634 0.0087
2456020.86971 16.0743 0.0071
2456020.91035 16.0736 0.0104
2456021.71922 16.0875 0.0137
2456021.75802 16.0585 0.0104
2456021.79625 16.0638 0.0087
2456021.83582 16.0864 0.0087
2456021.89320 16.0560 0.0087
2456022.74483 16.0612 0.0087
2456022.78305 16.0565 0.0087
2456022.82206 16.0677 0.0104
2456022.87917 16.0781 0.0087
2456022.92119 16.0800 0.0087
2456023.73901 16.0754 0.0087
2456023.77900 16.0703 0.0087
2456023.81927 16.0692 0.0087
2456023.86099 16.0725 0.0087
2456023.92670 16.0406 0.0120
2456024.72426 16.0534 0.0120
2456024.76524 16.0514 0.0104
2456024.82581 16.0728 0.0087
2456024.86637 16.0714 0.0087
2456024.91663 16.0493 0.0087
2456025.72208 16.0506 0.0137
2456025.76393 16.0586 0.0104
2456025.80256 16.0706 0.0137
2456025.85748 16.0563 0.0104
2456026.69423 16.0706 0.0154
2456029.84842 16.0408 0.0087
2456031.74690 16.0348 0.0104
2456031.76133 16.0170 0.0104
2456031.77422 16.0242 0.0104
2456031.78678 16.0167 0.0087
2456031.80081 16.0165 0.0087
2456031.81360 16.0321 0.0087
2456031.82635 16.0224 0.0087
2456031.84179 16.0272 0.0087
2456031.85485 16.0292 0.0104
2456031.86766 16.0374 0.0104
2456031.88256 16.0430 0.0120
2456031.90610 16.0544 0.0104
2456031.92849 16.0255 0.0120
2456032.67774 16.0156 0.0120
2456032.69029 16.0315 0.0104
2456032.70258 16.0423 0.0104
2456032.71772 16.0266 0.0087
2456032.73059 16.0238 0.0087
2456032.74312 16.0314 0.0087
2456032.76555 16.0164 0.0087
2456032.77860 16.0365 0.0087
2456032.80117 16.0418 0.0104
2456032.81399 16.0210 0.0087
2456032.82684 16.0370 0.0087
2456032.84205 16.0189 0.0087
2456032.85431 16.0360 0.0087
2456032.87004 16.0341 0.0087
2456032.88320 16.0241 0.0087
2456032.89787 16.0491 0.0087
2456032.91084 16.0304 0.0087
2456032.92370 16.0120 0.0087
2456033.68977 16.0185 0.0104
2456033.70314 16.0369 0.0120
2456033.72011 16.0296 0.0104
2456033.73647 16.0376 0.0104
2456033.75160 16.0350 0.0104
2456033.77811 16.0188 0.0104
2456033.80810 16.0314 0.0087
2456033.83623 16.0408 0.0104
2456033.84911 16.0288 0.0104
2456033.86223 16.0124 0.0087
2456033.87520 16.0393 0.0087
2456033.89052 16.0418 0.0087
2456033.90399 16.0319 0.0104
2456033.91669 16.0162 0.0087
2456033.92926 16.0294 0.0137
2456034.68559 16.0286 0.0087
2456034.69950 16.0369 0.0087
2456034.71514 16.0304 0.0087
2456034.73224 16.0258 0.0087
2456034.74802 16.0237 0.0087
2456034.76286 16.0203 0.0071
2456034.77800 16.0144 0.0071
2456034.79184 16.0199 0.0071
2456034.81831 16.0171 0.0071
2456034.83215 16.0192 0.0087
2456034.85456 16.0302 0.0087
2456034.89252 16.0190 0.0087
2456034.90787 16.0247 0.0087
2456034.92039 16.0153 0.0087
2456035.83374 16.0233 0.0087
2456035.84672 16.0190 0.0087
2456035.86417 16.0193 0.0087
2456035.89131 16.0133 0.0087
2456035.91603 16.0040 0.0087
2456035.92868 16.0049 0.0087
2456036.69354 16.0212 0.0087
2456036.70660 16.0183 0.0087
2456036.72120 16.0210 0.0087
2456036.73587 16.0189 0.0087
2456036.75076 16.0171 0.0087
2456036.76519 16.0091 0.0087
2456036.78774 16.0164 0.0087
2456036.81287 16.0217 0.0071
2456036.82692 16.0247 0.0071
2456036.84153 16.0111 0.0071
2456036.85689 16.0194 0.0071
2456036.87125 16.0137 0.0071
2456036.89593 16.0111 0.0071
2456036.90906 16.0130 0.0071
2456036.92860 16.0095 0.0087
2456037.70707 16.0311 0.0104
2456037.72040 16.0116 0.0104
2456037.73509 16.0122 0.0087
2456037.74768 16.0197 0.0087
2456037.76176 16.0243 0.0104
2456037.77587 16.0106 0.0087
2456037.79139 16.0096 0.0087
2456037.81542 16.0076 0.0087
2456037.84495 16.0061 0.0087
2456037.86250 16.0000 0.0087
2456037.87608 15.9999 0.0087
2456037.88908 16.0068 0.0087
2456037.90301 16.0138 0.0087
2456037.91563 15.9965 0.0087
2456038.70304 16.0044 0.0104
2456038.71597 16.0180 0.0104
2456038.73065 16.0034 0.0104
2456038.74499 15.9986 0.0104
2456038.75761 16.0170 0.0104
2456038.77086 16.0199 0.0104
2456038.79450 16.0129 0.0087
2456038.82283 16.0141 0.0087
2456038.83800 16.0216 0.0087
2456038.85065 16.0109 0.0087
2456038.86591 16.0100 0.0087
2456038.88131 16.0100 0.0087
2456038.89427 16.0025 0.0087
2456038.91849 16.0238 0.0087
2456038.93245 16.0169 0.0137
2456039.70583 16.0225 0.0120
2456039.72543 16.0074 0.0104
2456039.73904 15.9896 0.0104
2456039.75160 16.0123 0.0104
2456039.76864 15.9946 0.0104
2456039.78533 16.0075 0.0104
2456039.79831 16.0047 0.0104
2456039.82287 15.9988 0.0104
2456039.84547 16.0142 0.0087
2456039.85929 16.0037 0.0087
2456039.87441 16.0191 0.0087
2456039.88990 16.0192 0.0087
2456039.90303 16.0118 0.0087
2456039.91569 16.0040 0.0087
2456039.92817 16.0184 0.0087
2456040.70300 15.9994 0.0120
2456040.73081 16.0200 0.0087
2456040.74338 16.0122 0.0087
2456040.75639 16.0094 0.0104
2456040.77178 16.0178 0.0087
2456040.78537 16.0099 0.0087
2456040.79831 15.9920 0.0087
2456040.81188 16.0109 0.0087
2456040.83651 16.0135 0.0087
2456040.86096 15.9972 0.0087
2456040.87637 16.0158 0.0087
2456040.88978 16.0012 0.0087
2456040.90253 16.0059 0.0087
2456040.91498 16.0043 0.0087
2456040.92784 15.9967 0.0087
2456041.69092 16.0064 0.0120
2456041.70282 16.0195 0.0104
2456041.71850 16.0066 0.0104
2456041.73494 15.9914 0.0104
2456041.74912 16.0076 0.0104
2456041.76374 15.9943 0.0104
2456041.78041 15.9894 0.0087
2456041.79334 16.0064 0.0087
2456041.81554 15.9960 0.0087
2456041.82938 16.0055 0.0087
2456041.85413 16.0104 0.0087
2456041.86809 16.0085 0.0087
2456041.88277 16.0063 0.0087
2456041.89535 16.0015 0.0087
2456041.90846 16.0169 0.0087
2456041.92117 16.0033 0.0087
2456045.88993 16.0136 0.0087
2456045.90257 16.0020 0.0087
2456045.91517 15.9895 0.0087
2456045.92759 16.0006 0.0087
2456045.94158 15.9929 0.0137
2456046.87598 15.9977 0.0087
2456046.89023 16.0072 0.0087
2456046.90416 15.9856 0.0087
2456046.91662 16.0000 0.0087
2456046.92914 15.9956 0.0087
2456047.67419 15.9896 0.0087
2456047.68816 16.0026 0.0104
2456047.70062 15.9920 0.0087
2456047.71330 16.0022 0.0087
2456047.72578 15.9953 0.0087
2456047.73953 15.9966 0.0087
2456047.75280 15.9871 0.0071
2456047.76613 15.9925 0.0071
2456047.77855 15.9920 0.0087
2456047.79239 15.9909 0.0087
2456047.81645 16.0020 0.0071
2456047.83921 15.9901 0.0087
2456047.86551 16.0057 0.0087
2456047.87917 16.0049 0.0087
2456047.89199 15.9938 0.0087
2456047.90687 16.0040 0.0087
2456047.91981 15.9930 0.0087
2456047.93248 16.0022 0.0087
2456048.67938 16.0000 0.0087
2456048.69209 15.9833 0.0087
2456048.70590 15.9959 0.0087
2456048.71849 15.9947 0.0087
2456048.73243 15.9836 0.0087
2456048.75809 15.9989 0.0087
2456048.77066 15.9996 0.0087
2456048.79348 16.0069 0.0071
2456048.80727 15.9914 0.0087
2456048.82083 16.0014 0.0087
2456048.83777 16.0113 0.0071
2456048.85043 15.9927 0.0071
2456048.86478 16.0008 0.0087
2456048.88122 15.9988 0.0071
2456048.89641 16.0206 0.0087
2456048.90954 16.0059 0.0087
2456048.92230 16.0115 0.0087
2456048.93485 15.9983 0.0104
2456049.67472 16.0197 0.0087
2456049.68836 16.0018 0.0087
2456049.70081 16.0002 0.0087
2456049.72762 15.9932 0.0087
2456049.74118 15.9949 0.0071
2456049.75445 15.9988 0.0071
2456049.77815 15.9957 0.0071
2456049.80032 16.0020 0.0071
2456049.81305 16.0032 0.0071
2456049.82644 16.0125 0.0071
2456049.83923 15.9999 0.0071
2456049.85369 15.9912 0.0087
2456049.86918 15.9897 0.0071
2456049.88200 16.0045 0.0087
2456049.89486 16.0029 0.0071
2456049.90783 16.0011 0.0071
2456049.92123 16.0054 0.0087
2456049.93399 15.9961 0.0087
2456050.65601 16.0022 0.0104
2456050.66456 16.0155 0.0120
2456050.67719 16.0068 0.0087
2456050.69013 15.9892 0.0104
2456050.70286 16.0061 0.0087
2456050.71642 16.0147 0.0104
2456050.72923 16.0012 0.0087
2456050.76316 15.9977 0.0087
2456050.78610 15.9946 0.0087
2456050.79961 15.9936 0.0087
2456050.81293 15.9921 0.0087
2456050.82637 15.9963 0.0087
2456050.83952 15.9926 0.0087
2456050.85256 16.0140 0.0087
2456050.86552 15.9966 0.0087
2456050.87838 16.0200 0.0087
2456050.89150 16.0062 0.0087
2456050.90422 16.0082 0.0087
2456050.91709 16.0051 0.0087
2456050.93015 16.0009 0.0087
2456051.65271 16.0108 0.0104
2456051.65929 15.9940 0.0087
2456051.67219 15.9974 0.0087
2456051.72308 15.9900 0.0087
2456051.73579 16.0027 0.0087
2456051.74860 15.9995 0.0087
2456051.77102 16.0184 0.0087
2456052.65214 15.9982 0.0104
2456052.66493 16.0071 0.0104
2456052.67758 16.0033 0.0104
2456052.69036 16.0028 0.0104
2456052.70301 16.0065 0.0104
2456052.72552 16.0093 0.0087
2456052.74795 16.0084 0.0087
2456052.76062 16.0036 0.0087
2456052.77371 16.0157 0.0087
2456052.78675 16.0132 0.0087
2456052.79975 16.0050 0.0087
2456052.81278 16.0076 0.0087
2456052.82731 16.0027 0.0087
2456052.84022 16.0080 0.0087
2456052.85377 16.0074 0.0087
2456052.86659 16.0130 0.0087
2456052.87986 16.0160 0.0087
2456052.89255 16.0180 0.0087
2456052.90545 16.0080 0.0087
2456052.91824 16.0251 0.0087
2456052.93107 16.0132 0.0087
2456053.64624 16.0167 0.0120
2456053.65465 16.0186 0.0104
2456053.66764 15.9926 0.0104
2456053.68236 16.0135 0.0120
2456053.69502 15.9949 0.0104
2456053.70770 15.9935 0.0104
2456053.72023 16.0075 0.0087
2456053.73274 15.9866 0.0087
2456053.75515 16.0173 0.0087
2456053.77711 15.9972 0.0087
2456053.79014 15.9995 0.0087
2456053.80307 16.0053 0.0087
2456053.82973 16.0121 0.0087
2456053.84303 15.9992 0.0087
2456053.85846 16.0132 0.0087
2456053.87273 16.0040 0.0087
2456053.88679 16.0230 0.0087
2456053.89943 16.0051 0.0087
2456053.91254 16.0034 0.0120
2456053.92585 16.0207 0.0087
2456054.86261 16.0126 0.0087
2456054.87441 16.0088 0.0087
2456054.88422 16.0146 0.0087
2456054.89578 16.0027 0.0087
2456054.90581 16.0115 0.0104
2456054.92099 16.0143 0.0104
2456055.93057 16.0144 0.0104
2456057.87981 16.0143 0.0087
2456057.92704 16.0163 0.0104
2456058.66866 16.0289 0.0104
2456058.68426 16.0097 0.0104
2456058.69804 16.0324 0.0087
2456058.71084 16.0284 0.0087
2456058.72548 16.0228 0.0104
2456058.73796 16.0332 0.0104
2456058.75061 16.0221 0.0087
2456058.76317 16.0164 0.0087
2456058.77781 16.0245 0.0087
2456058.79471 16.0267 0.0087
2456058.81233 16.0243 0.0087
2456058.82767 16.0314 0.0087
2456058.84122 16.0245 0.0087
2456058.85589 16.0208 0.0087
2456058.86860 16.0216 0.0087
2456058.88301 16.0095 0.0087
2456058.89558 16.0356 0.0087
2456058.90855 16.0396 0.0087
2456058.93553 16.0333 0.0104
2456059.65744 16.0136 0.0104
2456059.67773 16.0257 0.0087
2456059.69030 16.0373 0.0120
2456059.70366 16.0166 0.0087
2456059.71614 16.0163 0.0104
2456059.72899 16.0121 0.0087
2456059.74166 16.0218 0.0104
2456059.75438 16.0361 0.0120
2456059.76737 16.0165 0.0087
2456059.78052 16.0237 0.0087
2456059.80377 16.0319 0.0087
2456059.82740 16.0304 0.0087
2456059.84050 16.0285 0.0087
2456059.85354 16.0237 0.0087
2456059.86633 16.0221 0.0087
2456059.87956 16.0272 0.0087
2456059.89249 16.0359 0.0087
2456059.90525 16.0318 0.0087
2456059.91843 16.0198 0.0071
2456059.93157 16.0270 0.0087
2456060.71886 16.0174 0.0087
2456060.78778 16.0221 0.0087
2456060.80447 16.0330 0.0087
2456060.82770 16.0380 0.0087
2456061.66679 16.0263 0.0087
2456061.67989 16.0381 0.0104
2456061.69289 16.0210 0.0104
2456061.70573 16.0409 0.0104
2456061.71862 16.0454 0.0104
2456061.73172 16.0495 0.0087
2456061.75535 16.0440 0.0087
2456061.77820 16.0295 0.0087
2456061.79262 16.0225 0.0087
2456061.80632 16.0419 0.0087
2456061.81999 16.0375 0.0087
2456061.83268 16.0347 0.0087
2456061.84523 16.0337 0.0087
2456061.85798 16.0390 0.0087
2456061.87056 16.0258 0.0087
2456061.88349 16.0363 0.0087
2456061.89636 16.0213 0.0104
2456061.90935 16.0469 0.0104
2456061.92202 16.0530 0.0087
2456061.93516 16.0504 0.0087
2456062.64880 16.0514 0.0104
2456062.65983 16.0098 0.0087
2456062.67455 16.0231 0.0104
2456062.68925 16.0280 0.0087
2456062.70236 16.0288 0.0104
2456062.71568 16.0223 0.0087
2456062.72873 16.0263 0.0104
2456062.74170 16.0371 0.0104
2456062.75454 16.0347 0.0104
2456062.76724 16.0374 0.0087
2456062.79131 16.0427 0.0087
2456062.81518 16.0381 0.0087
2456062.82942 16.0342 0.0087
2456062.84250 16.0352 0.0087
2456062.85540 16.0400 0.0087
2456062.86811 16.0404 0.0087
2456062.88081 16.0496 0.0087
2456062.89345 16.0534 0.0104
2456062.90612 16.0435 0.0104
2456062.91877 16.0454 0.0104
2456062.93128 16.0596 0.0104
2456063.73295 16.0224 0.0120
2456063.76989 16.0377 0.0120
2456063.78370 16.0428 0.0120
2456063.79800 16.0420 0.0104
2456063.81142 16.0336 0.0104
2456063.82424 16.0176 0.0104
2456063.83718 16.0286 0.0120
2456063.85998 16.0456 0.0087
2456063.87298 16.0488 0.0087
2456063.89492 16.0484 0.0087
2456063.90749 16.0354 0.0087
2456063.92014 16.0531 0.0087
2456063.93347 16.0480 0.0104
2456064.65811 16.0314 0.0087
2456064.70317 16.0350 0.0087
2456064.70860 16.0427 0.0087
2456064.72138 16.0447 0.0087
2456064.73427 16.0410 0.0071
2456064.74709 16.0546 0.0087
2456064.76985 16.0270 0.0071
2456064.79565 16.0413 0.0071
2456064.81136 16.0426 0.0087
2456064.82424 16.0340 0.0087
2456064.83769 16.0535 0.0087
2456064.85114 16.0494 0.0087
2456064.86420 16.0522 0.0087
2456064.88019 16.0402 0.0087
2456064.89287 16.0470 0.0087
2456064.90620 16.0423 0.0087
2456064.91867 16.0488 0.0087
2456064.93136 16.0512 0.0087
2456065.61413 16.0528 0.0104
2456065.62913 16.0483 0.0087
2456065.64183 16.0462 0.0104
2456065.65441 16.0461 0.0087
2456065.66729 16.0429 0.0087
2456065.68029 16.0453 0.0087
2456065.69300 16.0322 0.0087
2456065.70577 16.0438 0.0087
2456065.72824 16.0392 0.0087
2456065.74105 16.0528 0.0087
2456065.76653 16.0512 0.0087
2456065.77951 16.0423 0.0087
2456065.79457 16.0551 0.0087
2456065.80775 16.0472 0.0087
2456065.82071 16.0527 0.0087
2456065.83392 16.0437 0.0087
2456065.84694 16.0566 0.0087
2456066.60463 16.0505 0.0104
2456066.61906 16.0421 0.0104
2456066.63160 16.0601 0.0087
2456066.64414 16.0428 0.0087
2456066.65685 16.0495 0.0087
2456066.66954 16.0435 0.0087
2456066.68226 16.0481 0.0087
2456066.69494 16.0488 0.0087
2456066.70755 16.0538 0.0087
2456066.72032 16.0556 0.0087
2456066.74503 16.0526 0.0087
2456066.75794 16.0658 0.0071
2456066.78480 16.0539 0.0087
2456066.79875 16.0593 0.0087
2456066.81194 16.0663 0.0087
2456066.82490 16.0361 0.0087
2456066.83991 16.0443 0.0071
2456066.85262 16.0408 0.0087
2456066.86728 16.0554 0.0071
2456066.88025 16.0482 0.0071
2456066.89282 16.0573 0.0071
2456066.90557 16.0385 0.0087
2456066.91846 16.0596 0.0071
2456066.93099 16.0619 0.0087
2456066.94363 16.0514 0.0087
2456067.59002 16.0618 0.0104
2456067.60474 16.0634 0.0087
2456067.61740 16.0509 0.0104
2456067.62997 16.0553 0.0087
2456067.64514 16.0517 0.0087
2456067.65799 16.0569 0.0087
2456067.67079 16.0597 0.0087
2456067.68335 16.0528 0.0087
2456067.69608 16.0564 0.0087
2456067.70913 16.0579 0.0087
2456067.72184 16.0537 0.0087
2456067.74501 16.0589 0.0087
2456067.75810 16.0526 0.0087
2456067.77165 16.0595 0.0087
2456067.79631 16.0512 0.0087
2456067.80941 16.0494 0.0087
2456067.82246 16.0563 0.0087
2456067.83519 16.0607 0.0087
2456067.84879 16.0664 0.0071
2456067.86139 16.0511 0.0087
2456067.87405 16.0716 0.0087
2456067.88664 16.0667 0.0087
2456067.89939 16.0648 0.0087
2456067.91189 16.0617 0.0087
2456067.92449 16.0535 0.0087
2456067.93713 16.0594 0.0087
2456068.60454 16.0647 0.0104
2456068.62620 16.0606 0.0087
2456068.64072 16.0678 0.0087
2456068.66121 16.0549 0.0087
2456068.67684 16.0550 0.0087
2456068.69398 16.0506 0.0087
2456068.70795 16.0537 0.0087
2456068.72371 16.0661 0.0087
2456068.73816 16.0627 0.0087
2456068.75949 16.0590 0.0071
2456068.78042 16.0583 0.0071
2456068.82160 16.0626 0.0087
2456068.83580 16.0599 0.0071
2456068.85011 16.0526 0.0087
2456068.86453 16.0538 0.0087
2456068.88059 16.0557 0.0087
2456068.89484 16.0519 0.0087
2456068.91062 16.0555 0.0087
2456068.92459 16.0611 0.0087
2456069.59841 16.0728 0.0104
2456069.61282 16.0567 0.0087
2456069.62764 16.0607 0.0071
2456069.65892 16.0870 0.0104
2456069.67137 16.0628 0.0087
2456069.68404 16.0748 0.0087
2456069.69881 16.0711 0.0087
2456069.71311 16.0715 0.0087
2456069.72584 16.0542 0.0071
2456069.73830 16.0557 0.0071
2456069.76317 16.0669 0.0071
2456069.77821 16.0572 0.0071
2456069.80548 16.0584 0.0087
2456069.81837 16.0550 0.0087
2456069.83442 16.0583 0.0071
2456069.84718 16.0600 0.0071
2456069.86230 16.0579 0.0087
2456069.87502 16.0615 0.0087
2456069.88772 16.0496 0.0087
2456069.90049 16.0620 0.0071
2456069.91328 16.0617 0.0087
2456069.92584 16.0545 0.0071
2456069.93864 16.0420 0.0087
2456070.58222 16.0710 0.0104
2456070.59520 16.0686 0.0104
2456070.60806 16.0556 0.0120
2456070.62080 16.0647 0.0120
2456070.63346 16.0773 0.0120
2456070.64615 16.0403 0.0104
2456070.65890 16.0540 0.0087
2456070.67328 16.0810 0.0087
2456070.68600 16.0794 0.0087
2456070.69878 16.0727 0.0087
2456070.71163 16.0704 0.0104
2456070.72422 16.0632 0.0087
2456070.73673 16.0607 0.0087
2456070.75996 16.0700 0.0087
2456070.77302 16.0638 0.0087
2456070.79725 16.0718 0.0087
2456070.81027 16.0654 0.0087
2456070.82307 16.0744 0.0087
2456070.83551 16.0759 0.0087
2456070.85007 16.0764 0.0087
2456070.86294 16.0685 0.0087
2456070.87566 16.0587 0.0087
2456070.88868 16.0673 0.0087
2456070.90143 16.0846 0.0087
2456070.91511 16.0724 0.0087
2456070.92779 16.0912 0.0104
2456070.94062 16.0520 0.0104
2456071.58102 16.0665 0.0104
2456071.59544 16.0744 0.0087
2456071.60806 16.0678 0.0087
2456071.62079 16.0646 0.0087
2456071.64727 16.0640 0.0087
2456071.66176 16.0562 0.0087
2456071.67434 16.0730 0.0087
2456071.68691 16.0602 0.0087
2456071.69947 16.0618 0.0087
2456071.71300 16.0741 0.0087
2456071.72563 16.0704 0.0087
2456071.74729 16.0720 0.0087
2456071.76091 16.0674 0.0087
2456071.78899 16.0651 0.0087
2456071.80184 16.0740 0.0087
2456071.81466 16.0737 0.0087
2456071.82879 16.0600 0.0087
2456071.84133 16.0630 0.0087
2456071.85400 16.0620 0.0087
2456071.86692 16.0838 0.0087
2456071.87954 16.0618 0.0087
2456071.89236 16.0610 0.0087
2456071.90490 16.0748 0.0120
2456071.91729 16.0756 0.0120
2456071.92985 16.0491 0.0104
2456071.94220 16.0778 0.0137
2456072.61639 16.0703 0.0087
2456075.59087 16.0836 0.0087
2456075.60507 16.0800 0.0087
2456075.61765 16.0880 0.0087
2456075.63023 16.0825 0.0087
2456075.64319 16.0716 0.0071
2456075.65606 16.0899 0.0087
2456075.66870 16.0894 0.0087
2456075.68148 16.0824 0.0071
2456075.69750 16.1099 0.0104
2456075.71015 16.0877 0.0087
2456075.73226 16.0857 0.0087
2456075.75071 16.0796 0.0071
2456075.77432 16.0704 0.0087
2456075.78697 16.0754 0.0071
2456075.80002 16.0773 0.0071
2456075.81280 16.0723 0.0071
2456075.82658 16.0736 0.0087
2456075.83923 16.0867 0.0087
2456075.85190 16.0965 0.0087
2456075.87104 16.0774 0.0087
2456076.56940 16.0900 0.0120
2456076.58212 16.0878 0.0087
2456076.59468 16.0863 0.0104
2456076.60756 16.0860 0.0087
2456076.62035 16.0720 0.0087
2456076.63628 16.0818 0.0087
2456076.64922 16.0896 0.0087
2456076.67055 16.0777 0.0087
2456076.68308 16.0860 0.0104
2456076.69585 16.0715 0.0087
2456076.71765 16.0886 0.0087
2456076.73030 16.0838 0.0087
2456076.75295 16.0896 0.0087
2456076.76626 16.0762 0.0087
2456076.77918 16.0796 0.0087
2456076.79235 16.0926 0.0087
2456076.80530 16.0826 0.0087
2456076.81804 16.0829 0.0087
2456076.83080 16.0791 0.0087
2456076.84747 16.0803 0.0087
2456076.86592 16.0928 0.0087
2456076.86737 16.0797 0.0087
2456076.88016 16.0798 0.0087
2456076.89393 16.0846 0.0087
2456076.91306 16.0739 0.0087
2456076.93813 16.0926 0.0120
2456077.68222 16.1170 0.0071
2456077.70662 16.0794 0.0087
2456077.72127 16.0874 0.0087
2456077.75433 16.1041 0.0087
2456077.76897 16.0934 0.0087
2456077.78784 16.1208 0.0071
2456077.79205 16.0979 0.0071
2456077.81329 16.1092 0.0071
2456077.83954 16.0912 0.0087
2456077.85432 16.0953 0.0071
2456077.86697 16.0773 0.0087
2456077.88312 16.0924 0.0087
2456077.89565 16.0804 0.0087
2456077.90840 16.0844 0.0087
2456077.92100 16.1067 0.0087
2456077.93431 16.1035 0.0104
2456078.59109 16.0975 0.0104
2456078.60385 16.0954 0.0104
2456078.61620 16.0983 0.0104
2456078.62871 16.0909 0.0087
2456078.64163 16.0756 0.0087
2456078.65433 16.1001 0.0104
2456078.66722 16.0771 0.0087
2456078.68003 16.0804 0.0087
2456078.69281 16.0931 0.0087
2456078.71488 16.0898 0.0087
2456078.73013 16.0898 0.0087
2456078.75560 16.0830 0.0087
2456078.76969 16.0874 0.0087
2456078.78410 16.0861 0.0087
2456078.79675 16.0944 0.0071
2456078.80966 16.0891 0.0087
2456078.82232 16.0834 0.0087
2456078.83493 16.0921 0.0087
2456078.84993 16.0970 0.0087
2456078.86565 16.0885 0.0087
2456078.87909 16.0875 0.0087
2456078.89187 16.0779 0.0087
2456078.90460 16.1005 0.0087
2456078.91863 16.1004 0.0104
2456079.55480 16.0778 0.0104
2456079.56732 16.0821 0.0104
2456079.57993 16.0892 0.0087
2456079.59406 16.0974 0.0087
2456079.60664 16.0923 0.0087
2456079.61916 16.0845 0.0087
2456079.63179 16.0915 0.0087
2456079.64450 16.0855 0.0087
2456079.65715 16.0786 0.0087
2456079.66993 16.0971 0.0087
2456079.69043 16.0933 0.0087
2456079.71054 16.0952 0.0087
2456079.73251 16.0906 0.0087
2456079.75607 16.0928 0.0087
2456079.77078 16.0785 0.0087
2456079.78399 16.0967 0.0087
2456079.79725 16.1069 0.0087
2456079.80992 16.0954 0.0087
2456079.82640 16.0934 0.0087
2456079.83513 16.1057 0.0087
2456079.84799 16.0852 0.0087
2456079.86059 16.0861 0.0071
2456079.87319 16.0996 0.0087
2456079.88580 16.0921 0.0087
2456079.90044 16.1070 0.0087
2456079.91297 16.0999 0.0087
2456079.92558 16.0951 0.0087
2456079.93871 16.1000 0.0104
2456080.56427 16.1155 0.0120
2456080.57695 16.0936 0.0120
2456080.58960 16.1124 0.0104
2456080.61498 16.0897 0.0104
2456080.62777 16.0954 0.0104
2456080.64049 16.1129 0.0104
2456080.65319 16.1044 0.0104
2456080.67075 16.0923 0.0087
2456080.68458 16.0967 0.0087
2456080.70140 16.1013 0.0087
2456080.71611 16.0862 0.0087
2456080.72891 16.0788 0.0087
2456080.74279 16.1078 0.0087
2456080.75617 16.0952 0.0087
2456080.76952 16.0966 0.0087
2456080.78248 16.0920 0.0087
2456080.79547 16.0908 0.0087
2456080.81782 16.0892 0.0087
2456080.83076 16.0883 0.0087
2456080.85280 16.1123 0.0104
2456080.86556 16.0861 0.0104
2456080.87827 16.0902 0.0104
2456080.89372 16.0972 0.0104
2456080.91034 16.0882 0.0087
2456080.92302 16.0965 0.0087
2456080.93551 16.0886 0.0104
2456080.94802 16.1017 0.0137
2456081.55954 16.0878 0.0137
2456081.57418 16.1125 0.0137
2456081.58689 16.0923 0.0120
2456081.59935 16.1116 0.0104
2456081.61198 16.0997 0.0104
2456081.62466 16.1144 0.0104
2456081.63881 16.1198 0.0104
2456081.65286 16.1037 0.0104
2456081.66571 16.1065 0.0087
2456081.67819 16.1029 0.0104
2456081.69831 16.1126 0.0087
2456081.71109 16.0973 0.0087
2456081.72372 16.0912 0.0087
2456081.73671 16.0900 0.0087
2456081.74940 16.0829 0.0087
2456081.77272 16.0886 0.0087
2456081.78531 16.0891 0.0087
2456081.80510 16.0918 0.0087
2456081.82110 16.1116 0.0087
2456081.83407 16.1032 0.0087
2456081.84839 16.0974 0.0104
2456081.86127 16.0904 0.0104
2456081.87418 16.1030 0.0104
2456081.88701 16.1016 0.0120
2456081.90913 16.0862 0.0137
2456081.92233 16.0794 0.0137
2456081.93500 16.0738 0.0137
2456082.59300 16.0929 0.0154
2456082.60597 16.0830 0.0154
2456082.61868 16.1134 0.0137
2456082.63174 16.0793 0.0154
2456082.64467 16.0854 0.0154
2456082.65779 16.0865 0.0137
2456082.69576 16.1132 0.0154
2456082.70853 16.0992 0.0137
2456082.72150 16.0861 0.0137
2456082.73297 16.0960 0.0137
2456082.77983 16.0940 0.0154
2456082.79883 16.0880 0.0137
2456082.81037 16.0942 0.0154
2456082.82422 16.1118 0.0120
2456082.83691 16.0874 0.0120
2456082.84829 16.1120 0.0154
2456082.86121 16.0978 0.0137
2456082.87388 16.0833 0.0154
2456082.88995 16.1107 0.0170
2456082.90587 16.0778 0.0170
2456085.55538 16.0974 0.0120
2456085.56921 16.1352 0.0120
2456085.58195 16.1104 0.0120
2456085.59484 16.1075 0.0120
2456085.62075 16.1113 0.0104
2456085.63189 16.1151 0.0104
2456085.64451 16.1112 0.0104
2456085.65710 16.1043 0.0087
2456085.66813 16.1074 0.0104
2456085.67934 16.1034 0.0120
2456085.69052 16.1032 0.0120
2456085.70521 16.1137 0.0104
2456085.72816 16.1049 0.0104
2456085.74117 16.0917 0.0104
2456085.75500 16.1178 0.0087
2456085.76831 16.1019 0.0087
2456085.78109 16.0944 0.0104
2456085.79376 16.1200 0.0104
2456085.80671 16.1204 0.0104
2456085.81995 16.1045 0.0120
2456085.83262 16.1196 0.0104
2456085.84545 16.1078 0.0120
2456085.85971 16.1069 0.0104
2456085.87243 16.1085 0.0120
2456085.88507 16.0919 0.0120
2456085.89636 16.1031 0.0137
2456085.91278 16.0863 0.0137
2456085.92535 16.0977 0.0137
2456085.93720 16.1050 0.0137
2456086.55337 16.1150 0.0104
2456086.56688 16.1170 0.0104
2456086.58171 16.0942 0.0087
2456086.59424 16.1116 0.0087
2456086.60729 16.1091 0.0104
2456086.62001 16.1056 0.0087
2456086.63672 16.0940 0.0087
2456086.65039 16.1001 0.0087
2456086.66304 16.1104 0.0087
2456086.67671 16.1167 0.0087
2456086.68936 16.1006 0.0087
2456086.71193 16.1041 0.0087
2456086.72631 16.1081 0.0087
2456086.75249 16.1008 0.0087
2456086.76538 16.1091 0.0087
2456086.77810 16.0953 0.0087
2456086.79079 16.0939 0.0087
2456086.80525 16.1098 0.0087
2456086.81895 16.1032 0.0087
2456086.83558 16.1111 0.0087
2456086.85379 16.1149 0.0087
2456086.86786 16.1040 0.0104
2456086.88043 16.0998 0.0104
2456086.89523 16.1204 0.0120
2456086.91040 16.0979 0.0120
2456086.92405 16.1108 0.0120
2456087.54302 16.1124 0.0104
2456087.55325 16.0823 0.0104
2456087.58636 16.1311 0.0087
2456087.59900 16.1238 0.0087
2456087.61151 16.1037 0.0104
2456087.72334 16.1323 0.0104
2456087.74195 16.1274 0.0104
2456087.76686 16.1088 0.0087
2456087.77971 16.1099 0.0087
2456087.80375 16.1178 0.0087
2456087.81734 16.1037 0.0087
2456087.83074 16.1154 0.0104
2456087.84341 16.1210 0.0120
2456087.85775 16.1145 0.0104
2456088.55624 16.0979 0.0120
2456088.57125 16.1039 0.0087
2456088.58382 16.1172 0.0087
2456088.59641 16.1080 0.0087
2456088.60893 16.1128 0.0087
2456088.62211 16.1084 0.0087
2456088.63479 16.1076 0.0087
2456088.64738 16.1040 0.0087
2456088.66000 16.1074 0.0087
2456088.67257 16.1177 0.0087
2456088.68548 16.1131 0.0087
2456089.62599 16.1051 0.0087
2456089.63867 16.1347 0.0087
2456089.65168 16.1235 0.0087
2456089.66508 16.1182 0.0087
2456089.67746 16.1077 0.0071
2456089.68998 16.1111 0.0071
2456089.72463 16.1049 0.0087
2456089.73832 16.1224 0.0071
2456089.76056 16.1377 0.0087
2456089.77408 16.1229 0.0087
2456089.78894 16.1109 0.0087
2456089.80160 16.1096 0.0087
2456089.81428 16.1118 0.0087
2456089.85006 16.1279 0.0087
2456089.86300 16.1428 0.0087
2456089.91321 16.1145 0.0104
2456089.92513 16.1305 0.0120
2456092.56960 16.1240 0.0104
2456092.58218 16.1142 0.0104
2456092.59477 16.1180 0.0087
2456092.60765 16.1196 0.0087
2456092.62022 16.1355 0.0087
2456092.63286 16.1200 0.0087
2456092.64546 16.1231 0.0104
2456092.66059 16.1016 0.0087
2456092.67319 16.1038 0.0087
2456092.76518 16.1195 0.0071
2456092.77837 16.1247 0.0087
2456092.80265 16.1110 0.0071
2456092.84082 16.1466 0.0087
2456092.85847 16.1225 0.0104
2456092.87219 16.1249 0.0104
2456092.89244 16.1153 0.0104
2456092.90527 16.1222 0.0120
2456093.54756 16.1231 0.0104
2456093.56003 16.0992 0.0104
2456093.57531 16.1191 0.0104
2456093.58912 16.1192 0.0087
2456093.60184 16.1279 0.0104
2456093.61464 16.1216 0.0104
2456093.62719 16.1008 0.0087
2456093.63970 16.1221 0.0104
2456093.65249 16.1154 0.0087
2456093.66516 16.1234 0.0104
2456093.68767 16.1093 0.0087
2456093.70026 16.1187 0.0087
2456093.72564 16.1119 0.0087
2456093.76259 16.1093 0.0087
2456093.78761 16.1066 0.0104
2456093.80030 16.1351 0.0104
2456093.81484 16.1148 0.0104
2456093.82762 16.1176 0.0120
2456093.84008 16.1324 0.0120
2456093.85363 16.1303 0.0104
2456093.86617 16.1264 0.0104
2456093.88473 16.1284 0.0120
2456094.54971 16.1157 0.0120
2456094.57451 16.1314 0.0120
2456094.59495 16.1184 0.0120
2456094.61348 16.1037 0.0104
2456094.62603 16.1057 0.0104
2456094.63860 16.1194 0.0104
2456094.65111 16.1233 0.0104
2456094.66362 16.1124 0.0104
2456094.67610 16.1210 0.0104
2456094.68890 16.1135 0.0104
2456094.71215 16.1220 0.0104
2456094.72592 16.1145 0.0087
2456094.74810 16.1209 0.0104
2456094.76050 16.1293 0.0104
2456094.77312 16.1155 0.0087
2456094.78565 16.1202 0.0087
2456094.79885 16.1248 0.0087
2456094.81215 16.1154 0.0087
2456094.82568 16.1063 0.0087
2456094.83846 16.1329 0.0104
2456094.85140 16.1205 0.0120
2456094.86420 16.1367 0.0120
2456094.88843 16.1034 0.0120
2456094.90136 16.1256 0.0120
2456094.91288 16.1392 0.0120
2456096.57162 16.1360 0.0120
2456096.58648 16.1278 0.0104
2456096.59984 16.1419 0.0104
2456096.61294 16.1150 0.0087
2456096.62935 16.1260 0.0104
2456096.64545 16.1446 0.0104
2456096.65810 16.1265 0.0104
2456096.67139 16.1122 0.0104
2456096.68478 16.1210 0.0104
2456096.71991 16.1336 0.0104
2456096.73270 16.1326 0.0104
2456096.74673 16.1370 0.0104
2456096.75939 16.1190 0.0104
2456096.77196 16.1356 0.0104
2456096.78461 16.1236 0.0104
2456096.79872 16.1167 0.0104
2456096.81126 16.1402 0.0104
2456096.82623 16.1092 0.0087
2456096.83960 16.1138 0.0104
2456096.85210 16.1379 0.0104
2456096.86680 16.1312 0.0120
2456096.88171 16.1157 0.0120
2456096.89455 16.1161 0.0120
2456096.90460 16.1385 0.0137
2456097.66225 16.1177 0.0104
2456097.67506 16.1115 0.0104
2456097.70829 16.1327 0.0104
2456097.72552 16.1349 0.0104
2456097.74775 16.1211 0.0120
2456097.76134 16.1252 0.0104
2456097.77385 16.1203 0.0120
2456097.78646 16.1129 0.0104
2456097.79919 16.1184 0.0104
2456097.81167 16.1107 0.0104
2456097.82412 16.1195 0.0104
2456097.83672 16.1159 0.0104
2456097.84929 16.1115 0.0104
2456097.86377 16.1250 0.0104
2456097.87715 16.1058 0.0120
2456097.88970 16.1308 0.0120
2456097.90245 16.1364 0.0120
2456098.54581 16.1327 0.0120
2456098.55830 16.1333 0.0120
2456098.57794 16.1076 0.0120
2456098.59458 16.1213 0.0120
2456098.60708 16.1309 0.0104
2456098.61965 16.1315 0.0120
2456098.63212 16.1189 0.0104
2456098.64473 16.1264 0.0104
2456098.65726 16.1243 0.0104
2456098.67053 16.1143 0.0104
2456098.68319 16.1156 0.0104
2456098.70863 16.1264 0.0104
2456098.73359 16.1193 0.0087
2456098.74623 16.1103 0.0087
2456098.75890 16.1093 0.0087
2456098.77174 16.1116 0.0104
2456098.78662 16.1206 0.0087
2456098.79942 16.1288 0.0087
2456098.81227 16.1251 0.0104
2456098.82546 16.1220 0.0120
2456098.83816 16.1192 0.0104
2456098.85087 16.1175 0.0104
2456098.86349 16.1190 0.0104
2456098.87607 16.1087 0.0120
2456098.88912 16.1235 0.0120
2456098.89883 16.1318 0.0120
2456099.62520 16.1203 0.0120
2456099.63772 16.1351 0.0137
2456099.71073 16.1256 0.0120
2456099.72332 16.1221 0.0137
2456099.74861 16.1347 0.0120
2456099.77748 16.1353 0.0120
2456099.83484 16.1319 0.0137
2456100.51249 16.1269 0.0104
2456100.52536 16.1463 0.0104
2456100.53789 16.1330 0.0120
2456100.56843 16.1337 0.0120
2456100.58101 16.1428 0.0137
2456100.59598 16.1279 0.0104
2456100.60837 16.1163 0.0087
2456100.62089 16.1266 0.0104
2456100.63332 16.1324 0.0087
2456100.64601 16.1229 0.0104
2456100.66802 16.1166 0.0087
2456100.68145 16.1273 0.0087
2456100.70599 16.1236 0.0087
2456100.71940 16.1244 0.0087
2456100.73249 16.1260 0.0087
2456100.74524 16.1203 0.0087
2456100.75779 16.1203 0.0104
2456100.77036 16.1221 0.0104
2456100.78301 16.1251 0.0120
2456100.80550 16.1190 0.0104
2456100.81869 16.1313 0.0137
2456100.83345 16.1266 0.0104
2456100.84617 16.1452 0.0104
2456100.85864 16.1288 0.0120
2456100.87116 16.1360 0.0104
2456100.88632 16.1236 0.0120
2456100.89822 16.1282 0.0120
2456101.50943 16.1084 0.0104
2456101.52211 16.1283 0.0104
2456101.53478 16.1191 0.0087
2456101.54748 16.1288 0.0104
2456101.56007 16.1212 0.0104
2456101.57257 16.1223 0.0104
2456101.58505 16.1368 0.0104
2456101.59761 16.1202 0.0087
2456101.61061 16.1326 0.0087
2456101.62318 16.1270 0.0087
2456101.63595 16.1128 0.0087
2456101.65016 16.1201 0.0087
2456101.66282 16.1217 0.0087
2456101.67573 16.1120 0.0087
2456101.70244 16.1280 0.0087
2456101.72457 16.1187 0.0087
2456101.73764 16.1172 0.0087
2456101.75027 16.1216 0.0087
2456101.76353 16.1186 0.0087
2456101.77643 16.1162 0.0087
2456101.78900 16.1192 0.0087
2456101.80251 16.1288 0.0087
2456101.81971 16.1207 0.0104
2456101.83290 16.1199 0.0104
2456101.85004 16.1419 0.0120
2456101.86266 16.1345 0.0104
2456102.50556 16.1110 0.0137
2456102.51038 16.1035 0.0137
2456102.52445 16.1432 0.0137
2456102.53691 16.1052 0.0104
2456102.54935 16.1479 0.0104
2456102.56186 16.1306 0.0104
2456102.58482 16.1406 0.0104
2456102.59776 16.1119 0.0104
2456102.61938 16.1203 0.0104
2456102.63251 16.1313 0.0087
2456102.64501 16.1397 0.0087
2456102.65875 16.1227 0.0087
2456102.67150 16.1355 0.0104
2456102.68456 16.1339 0.0087
2456102.69929 16.1450 0.0087
2456102.71203 16.1295 0.0087
2456102.72465 16.1288 0.0087
2456102.73746 16.1312 0.0087
2456102.74998 16.1288 0.0087
2456102.76356 16.1160 0.0087
2456102.77625 16.1255 0.0087
2456102.79009 16.1178 0.0087
2456102.80338 16.1132 0.0087
2456102.81679 16.1242 0.0104
2456102.83055 16.1305 0.0104
2456102.84329 16.1341 0.0104
2456102.85697 16.1339 0.0104
2456102.87415 16.1325 0.0120
2456102.88229 16.1049 0.0120
2456103.49374 16.1216 0.0137
2456103.50157 16.1272 0.0120
2456103.51393 16.1357 0.0104
2456103.52713 16.1391 0.0104
2456103.54085 16.1336 0.0104
2456103.55326 16.1362 0.0104
2456103.56724 16.1018 0.0087
2456103.58044 16.1210 0.0104
2456103.59293 16.1291 0.0104
2456103.60734 16.1282 0.0087
2456103.63114 16.1332 0.0087
2456103.64380 16.1177 0.0087
2456103.66573 16.1289 0.0087
2456103.67827 16.1266 0.0087
2456103.69280 16.1158 0.0087
2456103.70608 16.1422 0.0087
2456103.71896 16.1304 0.0087
2456103.73368 16.1389 0.0087
2456103.74625 16.1355 0.0087
2456103.75881 16.1152 0.0087
2456103.77919 16.1403 0.0087
2456103.79913 16.1335 0.0104
2456103.81238 16.1249 0.0087
2456103.84735 16.1045 0.0104
2456104.49895 16.1537 0.0104
2456104.50518 16.1214 0.0104
2456104.51532 16.1358 0.0087
2456104.52778 16.1205 0.0087
2456104.54073 16.1297 0.0087
2456104.55320 16.1227 0.0087
2456104.56582 16.1124 0.0087
2456104.57829 16.1217 0.0087
2456104.59080 16.1293 0.0087
2456104.61443 16.1267 0.0087
2456104.62684 16.1303 0.0087
2456104.65018 16.1230 0.0087
2456104.66361 16.1298 0.0087
2456104.67632 16.1260 0.0071
2456104.69048 16.1199 0.0087
2456104.70363 16.1201 0.0087
2456104.71835 16.1184 0.0071
2456104.73086 16.1145 0.0071
2456104.74476 16.1358 0.0087
2456104.75713 16.1432 0.0087
2456104.76950 16.1243 0.0087
2456104.78427 16.1174 0.0087
2456104.79676 16.1218 0.0087
2456104.81081 16.1297 0.0087
2456104.83031 16.1283 0.0104
2456104.84279 16.1260 0.0104
2456104.85518 16.1144 0.0087
2456104.87548 16.1301 0.0104
2456105.49918 16.1200 0.0120
2456105.50375 16.1189 0.0120
2456105.51148 16.1520 0.0137
2456105.52413 16.1336 0.0120
2456105.53679 16.1294 0.0120
2456105.54940 16.1237 0.0120
2456105.56179 16.1280 0.0104
2456105.57708 16.1410 0.0104
2456105.59773 16.1099 0.0087
2456105.61989 16.1253 0.0104
2456105.64660 16.1220 0.0087
2456105.66121 16.1299 0.0087
2456105.67491 16.1452 0.0104
2456105.68875 16.1240 0.0087
2456105.70151 16.1264 0.0087
2456105.71391 16.1353 0.0087
2456105.72840 16.1330 0.0087
2456105.74112 16.1279 0.0104
2456105.75375 16.1177 0.0104
2456105.76807 16.1173 0.0120
2456106.54593 16.1410 0.0120
2456106.61973 16.1227 0.0104
2456106.63238 16.1575 0.0120
2456106.64498 16.1400 0.0104
2456106.68813 16.1256 0.0104
2456106.77651 16.1442 0.0104
2456108.50204 16.1396 0.0104
2456108.51447 16.1304 0.0120
2456108.52693 16.1406 0.0104
2456108.53941 16.1367 0.0104
2456108.55320 16.1362 0.0104
2456108.56580 16.1346 0.0104
2456108.57844 16.1504 0.0104
2456108.60300 16.1297 0.0087
2456108.61844 16.1279 0.0087
2456108.63196 16.1259 0.0087
2456108.64462 16.1326 0.0087
2456108.66945 16.1493 0.0087
2456108.68523 16.1210 0.0087
2456108.69960 16.1388 0.0087
2456108.71207 16.1351 0.0087
2456108.72477 16.1215 0.0087
2456108.73745 16.1284 0.0087
2456108.75163 16.1283 0.0087
2456108.76426 16.1223 0.0087
2456108.77800 16.1437 0.0087
2456108.79049 16.1312 0.0087
2456108.80743 16.1314 0.0087
2456108.81999 16.1312 0.0087
2456108.83241 16.1271 0.0087
2456108.84500 16.1227 0.0104
2456108.86189 16.1294 0.0104
2456108.87208 16.1258 0.0087
2456109.56598 16.1229 0.0221
2456109.60810 16.1580 0.0170
2456109.62593 16.1542 0.0137
2456109.66075 16.1381 0.0137
2456109.67746 16.1217 0.0104
2456109.68983 16.1370 0.0104
2456109.70073 16.1207 0.0087
2456109.71385 16.1256 0.0104
2456109.72646 16.1360 0.0104
2456109.73805 16.1356 0.0104
2456109.75171 16.1322 0.0120
2456109.76414 16.1312 0.0120
2456109.78162 16.1211 0.0104
2456109.79456 16.1247 0.0120
2456109.80736 16.1244 0.0120
2456109.81850 16.1241 0.0120
2456109.83412 16.1351 0.0120
2456109.84716 16.1364 0.0120
2456109.85864 16.1262 0.0120
2456109.87253 16.1240 0.0137
2456113.53244 16.1501 0.0137
2456113.54502 16.1250 0.0120
2456113.56206 16.1384 0.0120
2456113.57473 16.1431 0.0104
2456113.58737 16.1277 0.0120
2456113.59999 16.1434 0.0104
2456113.61237 16.1254 0.0104
2456113.62521 16.1467 0.0104
2456113.63820 16.1210 0.0104
2456113.65354 16.1506 0.0104
2456113.66722 16.1477 0.0104
2456113.68063 16.1305 0.0104
2456113.69430 16.1475 0.0104
2456113.70707 16.1314 0.0104
2456113.71966 16.1489 0.0104
2456113.73322 16.1366 0.0104
2456113.74566 16.1292 0.0104
2456113.75809 16.1391 0.0104
2456113.77098 16.1167 0.0087
2456113.78341 16.1295 0.0104
2456113.79585 16.1220 0.0104
2456113.80882 16.1340 0.0104
2456113.82241 16.1268 0.0104
2456113.83653 16.1293 0.0104
2456113.84745 16.1218 0.0120
2456113.86455 16.1566 0.0154
2456114.55750 16.1327 0.0120
2456114.57054 16.1265 0.0120
2456114.58303 16.1315 0.0120
2456114.59551 16.1357 0.0120
2456114.60817 16.1362 0.0104
2456114.61905 16.1316 0.0104
2456114.63251 16.1338 0.0104
2456114.64681 16.1363 0.0104
2456114.66845 16.1252 0.0104
2456114.68189 16.1344 0.0104
2456114.70424 16.1419 0.0104
2456114.71685 16.1443 0.0087
2456114.72937 16.1272 0.0104
2456114.74210 16.1350 0.0104
2456114.75446 16.1443 0.0104
2456114.76710 16.1493 0.0104
2456114.78046 16.1369 0.0104
2456114.79350 16.1366 0.0104
2456114.80601 16.1544 0.0104
2456114.81863 16.1361 0.0104
2456114.83502 16.1334 0.0120
2456114.84746 16.1190 0.0137
2456114.85857 16.1601 0.0154
2456115.48025 16.1379 0.0104
2456115.49351 16.1246 0.0104
2456115.50700 16.1362 0.0104
2456115.51948 16.1332 0.0087
2456115.53190 16.1217 0.0104
2456115.54443 16.1317 0.0087
2456115.55678 16.1294 0.0087
2456115.56955 16.1341 0.0104
2456115.59445 16.1412 0.0087
2456115.60700 16.1284 0.0087
2456115.62928 16.1397 0.0104
2456115.64252 16.1414 0.0087
2456115.66354 16.1338 0.0104
2456115.68208 16.1274 0.0104
2456115.69472 16.1289 0.0104
2456115.70743 16.1304 0.0104
2456115.74723 16.1406 0.0104
2456115.76007 16.1424 0.0104
2456115.77261 16.1477 0.0137
2456115.79926 16.1276 0.0120
2456116.47838 16.1336 0.0104
2456116.49105 16.1396 0.0087
2456116.51342 16.1565 0.0087
2456116.51995 16.1216 0.0087
2456116.53248 16.1400 0.0087
2456116.54752 16.1315 0.0087
2456116.56003 16.1385 0.0087
2456116.57339 16.1298 0.0087
2456116.58637 16.1277 0.0087
2456116.60818 16.1345 0.0087
2456116.62064 16.1374 0.0087
2456116.64292 16.1434 0.0087
2456116.65637 16.1315 0.0087
2456116.66974 16.1368 0.0087
2456116.68234 16.1341 0.0087
2456116.69481 16.1478 0.0087
2456116.71131 16.1278 0.0087
2456116.72792 16.1137 0.0087
2456116.74207 16.1323 0.0087
2456116.75440 16.1316 0.0087
2456116.76696 16.1313 0.0104
2456116.78081 16.1299 0.0087
2456116.79394 16.1366 0.0087
2456116.81000 16.1194 0.0104
2456116.82433 16.1388 0.0087
2456116.83532 16.1157 0.0104
2456117.48753 16.1312 0.0137
2456117.50031 16.1251 0.0104
2456117.51270 16.1504 0.0087
2456117.52521 16.1298 0.0087
2456117.53774 16.1485 0.0104
2456117.55027 16.1403 0.0120
2456117.56266 16.1314 0.0087
2456117.57507 16.1193 0.0087
2456117.58874 16.1382 0.0087
2456117.61256 16.1306 0.0087
2456117.62693 16.1358 0.0087
2456117.65081 16.1497 0.0087
2456117.66422 16.1314 0.0087
2456117.67771 16.1367 0.0087
2456117.69057 16.1317 0.0087
2456117.70311 16.1227 0.0087
2456117.71662 16.1320 0.0087
2456117.72905 16.1344 0.0087
2456117.74271 16.1321 0.0104
2456117.75577 16.1245 0.0104
2456117.76825 16.1309 0.0087
2456117.78083 16.1375 0.0104
2456117.79327 16.1378 0.0104
2456117.80581 16.1384 0.0104
2456117.81845 16.1319 0.0104
2456117.83583 16.1577 0.0120
2456117.84682 16.1646 0.0120
2456118.48139 16.1474 0.0120
2456118.49033 16.1460 0.0120
2456118.50296 16.1505 0.0104
2456118.51552 16.1299 0.0087
2456118.52860 16.1486 0.0087
2456118.54194 16.1418 0.0087
2456118.55446 16.1446 0.0087
2456118.56887 16.1495 0.0087
2456118.58163 16.1426 0.0087
2456118.59511 16.1437 0.0087
2456118.61921 16.1373 0.0087
2456118.63626 16.1400 0.0087
2456118.66133 16.1341 0.0087
2456118.67482 16.1338 0.0087
2456118.69151 16.1336 0.0087
2456118.70411 16.1402 0.0087
2456118.71680 16.1316 0.0087
2456118.73056 16.1372 0.0087
2456118.74311 16.1240 0.0087
2456118.75557 16.1362 0.0087
2456118.76788 16.1537 0.0087
2456118.78049 16.1392 0.0087
2456118.79279 16.1299 0.0087
2456118.80537 16.1408 0.0104
2456118.81793 16.1288 0.0087
2456118.83044 16.1311 0.0104
2456118.84600 16.1380 0.0104
2456119.47859 16.1348 0.0120
2456119.49110 16.1201 0.0120
2456119.50373 16.1275 0.0137
2456119.51780 16.1343 0.0120
2456119.53248 16.1448 0.0120
2456119.54501 16.1268 0.0104
2456119.55800 16.1440 0.0104
2456119.57126 16.1325 0.0087
2456119.59294 16.1495 0.0104
2456119.60531 16.1371 0.0104
2456119.62740 16.1303 0.0087
2456119.64396 16.1460 0.0087
2456119.65732 16.1493 0.0087
2456119.67065 16.1464 0.0087
2456119.68333 16.1442 0.0087
2456119.69610 16.1399 0.0087
2456119.70865 16.1309 0.0087
2456119.72345 16.1241 0.0087
2456119.73583 16.1320 0.0087
2456119.74847 16.1641 0.0137
2456119.76301 16.1403 0.0104
2456119.77542 16.1400 0.0120
2456119.78811 16.1394 0.0104
2456119.80129 16.1542 0.0104
2456119.81741 16.1663 0.0087
2456120.50371 16.1426 0.0120
2456120.51616 16.1325 0.0120
2456120.52889 16.1384 0.0120
2456120.54126 16.1378 0.0104
2456120.55565 16.1313 0.0104
2456120.56870 16.1511 0.0137
2456120.59819 16.1383 0.0087
2456120.62162 16.1429 0.0104
2456120.64766 16.1546 0.0087
2456120.65901 16.1273 0.0087
2456120.67196 16.1307 0.0087
2456120.68571 16.1263 0.0104
2456120.69845 16.1463 0.0120
2456120.71104 16.1469 0.0104
2456120.72530 16.1507 0.0104
2456120.75347 16.1354 0.0087
2456120.76608 16.1443 0.0104
2456120.77867 16.1442 0.0120
2456120.79818 16.1436 0.0104
2456120.82042 16.1479 0.0104
2456120.83289 16.1390 0.0120
2456120.83798 16.1214 0.0120
2456121.47367 16.1343 0.0087
2456121.48617 16.1283 0.0087
2456121.49855 16.1320 0.0087
2456121.51103 16.1306 0.0087
2456121.52363 16.1464 0.0104
2456121.53627 16.1355 0.0087
2456121.54880 16.1462 0.0087
2456121.56137 16.1428 0.0087
2456121.57386 16.1345 0.0071
2456121.60103 16.1324 0.0071
2456121.61854 16.1400 0.0087
2456121.64114 16.1388 0.0087
2456121.65382 16.1376 0.0087
2456121.66664 16.1405 0.0071
2456121.67919 16.1449 0.0087
2456121.69241 16.1336 0.0087
2456121.70536 16.1382 0.0087
2456121.71791 16.1385 0.0087
2456121.73079 16.1337 0.0087
2456121.74345 16.1332 0.0087
2456121.75607 16.1463 0.0071
2456121.77046 16.1342 0.0087
2456121.78297 16.1414 0.0071
2456123.50967 16.1534 0.0120
2456123.52214 16.1264 0.0120
2456123.53564 16.1388 0.0104
2456123.54810 16.1561 0.0104
2456123.56058 16.1304 0.0104
2456123.57300 16.1320 0.0104
2456123.59522 16.1190 0.0087
2456123.60786 16.1362 0.0087
2456123.63147 16.1449 0.0087
2456123.64587 16.1422 0.0087
2456123.65876 16.1513 0.0087
2456123.67302 16.1478 0.0087
2456123.68568 16.1463 0.0087
2456123.69841 16.1458 0.0104
2456123.71090 16.1433 0.0104
2456123.72341 16.1598 0.0104
2456123.73663 16.1404 0.0120
2456123.74918 16.1482 0.0104
2456123.76466 16.1452 0.0104
2456123.77716 16.1549 0.0104
2456123.79122 16.1479 0.0104
2456123.80362 16.1301 0.0087
2456123.81961 16.1481 0.0104
2456123.83064 16.1255 0.0087
2456124.48263 16.1530 0.0120
2456124.49664 16.1391 0.0104
2456124.50983 16.1244 0.0104
2456124.52301 16.1325 0.0104
2456124.53634 16.1466 0.0087
2456124.55609 16.1331 0.0087
2456124.58229 16.1522 0.0104
2456124.59735 16.1587 0.0087
2456124.63910 16.1468 0.0104
2456124.65337 16.1428 0.0087
2456124.66732 16.1335 0.0087
2456124.68081 16.1450 0.0104
2456124.69411 16.1274 0.0087
2456124.70707 16.1317 0.0087
2456124.72011 16.1429 0.0087
2456124.73355 16.1450 0.0087
2456124.74767 16.1292 0.0087
2456124.76219 16.1313 0.0104
2456124.77487 16.1395 0.0087
2456124.78796 16.1508 0.0104
2456124.80118 16.1375 0.0087
2456124.81533 16.1521 0.0104
2456124.82782 16.1473 0.0104
2456125.50952 16.1413 0.0104
2456125.52244 16.1440 0.0104
2456125.53704 16.1395 0.0104
2456125.55181 16.1398 0.0087
2456125.56920 16.1421 0.0087
2456125.58699 16.1272 0.0087
2456125.61344 16.1421 0.0120
2456125.63847 16.1578 0.0104
2456125.65425 16.1376 0.0104
2456125.66865 16.1333 0.0087
2456125.68299 16.1520 0.0087
2456125.69689 16.1291 0.0087
2456125.71118 16.1403 0.0104
2456125.72465 16.1328 0.0104
2456125.74093 16.1305 0.0087
2456125.75646 16.1379 0.0104
2456125.77024 16.1602 0.0104
2456125.78279 16.1500 0.0104
2456125.79714 16.1341 0.0104
2456125.81165 16.1368 0.0104
2456125.82502 16.1577 0.0120
2456126.48940 16.1509 0.0104
2456126.50679 16.1384 0.0104
2456126.52255 16.1388 0.0104
2456126.54079 16.1360 0.0104
2456126.55550 16.1545 0.0104
2456126.57196 16.1329 0.0120
2456126.58615 16.1439 0.0104
2456126.60176 16.1286 0.0104
2456126.61777 16.1509 0.0104
2456126.64527 16.1284 0.0104
2456126.67396 16.1361 0.0087
2456126.68767 16.1224 0.0104
2456126.70395 16.1558 0.0104
2456126.71788 16.1416 0.0104
2456126.73254 16.1474 0.0104
2456126.74829 16.1418 0.0087
2456126.76414 16.1246 0.0104
2456126.80034 16.1321 0.0120
2456127.47462 16.1440 0.0120
2456127.48972 16.1210 0.0104
2456127.50275 16.1439 0.0104
2456127.51752 16.1393 0.0104
2456127.53165 16.1437 0.0120
2456127.54481 16.1466 0.0137
2456127.56138 16.1301 0.0104
2456127.61624 16.1297 0.0120
2456127.63254 16.1403 0.0104
2456127.65443 16.1489 0.0104
2456127.71847 16.1536 0.0120
2456127.73555 16.1339 0.0104
2456127.75054 16.1354 0.0104
2456127.78669 16.1508 0.0104
2456128.50993 16.1454 0.0087
2456128.52635 16.1532 0.0087
2456128.53930 16.1290 0.0087
2456128.55265 16.1458 0.0087
2456128.56546 16.1322 0.0087
2456128.57867 16.1406 0.0087
2456128.59647 16.1482 0.0087
2456128.61254 16.1428 0.0087
2456128.62760 16.1346 0.0087
2456128.64238 16.1318 0.0087
2456128.65768 16.1600 0.0087
2456128.67813 16.1361 0.0087
2456128.69829 16.1260 0.0087
2456128.71397 16.1318 0.0087
2456129.56465 16.1461 0.0087
2456130.54746 16.1292 0.0104
2456130.57812 16.1378 0.0120
2456130.67455 16.1468 0.0170
2456130.71329 16.1392 0.0104
2456130.72847 16.1098 0.0104
2456130.73824 16.1226 0.0104
2456131.49828 16.1288 0.0104
2456131.51274 16.1373 0.0104
2456131.52786 16.1419 0.0104
2456131.54537 16.1250 0.0104
2456131.56047 16.1444 0.0104
2456131.58086 16.1372 0.0071
2456131.61047 16.1235 0.0071
2456131.62645 16.1483 0.0071
2456131.64262 16.1503 0.0087
2456131.65690 16.1223 0.0071
2456131.67188 16.1460 0.0071
2456131.68896 16.1457 0.0087
2456131.70847 16.1433 0.0087
2456131.74141 16.1202 0.0087
2456131.76224 16.1446 0.0087
2456131.77562 16.1284 0.0087
2456132.49333 16.1384 0.0120
2456132.53482 16.1538 0.0104
2456132.54760 16.1299 0.0104
2456132.56302 16.1342 0.0137
2456132.61787 16.1495 0.0120
2456132.63342 16.1502 0.0104
2456132.64963 16.1447 0.0104
2456132.66791 16.1473 0.0120
2456132.68119 16.1372 0.0104
2456132.71261 16.1353 0.0104
2456132.73601 16.1343 0.0087
2456132.75564 16.1397 0.0104
2456132.77256 16.1375 0.0104
2456132.78689 16.1460 0.0104
2456133.53152 16.1388 0.0120
2456133.54668 16.1589 0.0120
2456133.56023 16.1449 0.0120
2456133.57725 16.1425 0.0104
2456133.59515 16.1398 0.0104
2456133.61075 16.1470 0.0104
2456133.63352 16.1419 0.0104
2456133.65726 16.1385 0.0087
2456133.67208 16.1399 0.0104
2456133.68523 16.1423 0.0104
2456133.70036 16.1424 0.0120
2456133.71747 16.1342 0.0104
2456133.73452 16.1504 0.0104
2456133.74905 16.1382 0.0120
2456133.76653 16.1480 0.0104
2456133.78127 16.1431 0.0137
2456134.50296 16.1369 0.0120
2456134.51832 16.1138 0.0104
2456134.53429 16.1395 0.0120
2456134.54774 16.1436 0.0120
2456134.56141 16.1326 0.0137
2456134.57463 16.1370 0.0120
2456134.58902 16.1398 0.0120
2456134.60490 16.1353 0.0120
2456134.62805 16.1506 0.0104
2456134.65729 16.1269 0.0120
2456134.67175 16.1541 0.0104
2456134.68562 16.1218 0.0120
2456134.70917 16.1192 0.0120
2456135.48723 16.1360 0.0120
2456135.50220 16.1278 0.0120
2456135.51642 16.1328 0.0120
2456135.53022 16.1384 0.0104
2456135.54391 16.1430 0.0120
2456135.56049 16.1357 0.0104
2456135.58951 16.1364 0.0104
2456135.60423 16.1269 0.0104
2456135.63660 16.1404 0.0120
2456135.65670 16.1343 0.0120
2456135.67117 16.1239 0.0104
2456135.68773 16.1303 0.0104
2456135.70573 16.1342 0.0104
2456135.72371 16.1432 0.0104
2456135.73933 16.1322 0.0104
2456135.75312 16.1451 0.0104
2456135.76568 16.1333 0.0104
2456135.77836 16.1298 0.0104
2456135.79397 16.1353 0.0120
2456135.80715 16.1526 0.0104
2456136.48408 16.1320 0.0137
2456136.49978 16.1523 0.0137
2456136.56621 16.1294 0.0154
2456136.59372 16.1369 0.0120
2456136.60802 16.1350 0.0120
2456136.61989 16.1485 0.0137
2456136.63472 16.1365 0.0120
2456136.66710 16.1392 0.0104
2456136.70226 16.1414 0.0104
2456136.72859 16.1417 0.0120
2456140.47774 16.1545 0.0137
2456140.49035 16.1225 0.0154
2456140.50448 16.1310 0.0137
2456140.51723 16.1554 0.0120
2456140.52979 16.1428 0.0120
2456140.55284 16.1514 0.0104
2456140.56536 16.1367 0.0120
2456140.57907 16.1482 0.0204
2456140.60585 16.1638 0.0120
2456140.61835 16.1546 0.0120
2456140.63108 16.1457 0.0120
2456140.64369 16.1376 0.0120
2456140.65755 16.1408 0.0120
2456140.67028 16.1373 0.0120
2456140.68285 16.1318 0.0120
2456140.69694 16.1437 0.0154
2456140.71342 16.1507 0.0154
2456140.72600 16.1769 0.0154
2456140.73876 16.1550 0.0154
2456140.75319 16.1682 0.0154
2456140.76578 16.1325 0.0187
2456140.77746 16.1160 0.0170
2456141.47799 16.1249 0.0137
2456141.49211 16.1472 0.0104
2456141.50481 16.1448 0.0104
2456141.51719 16.1264 0.0104
2456141.52977 16.1399 0.0104
2456141.54243 16.1448 0.0104
2456141.55524 16.1533 0.0104
2456141.57807 16.1622 0.0120
2456141.59307 16.1483 0.0137
2456141.60568 16.1523 0.0120
2456141.62761 16.1613 0.0104
2456141.64029 16.1481 0.0104
2456141.65283 16.1589 0.0104
2456141.66526 16.1496 0.0104
2456141.67797 16.1379 0.0104
2456141.69193 16.1367 0.0104
2456141.70619 16.1466 0.0104
2456141.71899 16.1466 0.0104
2456141.73193 16.1326 0.0120
2456141.74474 16.1470 0.0120
2456141.75920 16.1426 0.0104
2456141.77023 16.1490 0.0120
2456141.78122 16.1465 0.0120
2456142.48452 16.1410 0.0137
2456142.51508 16.1704 0.0137
2456142.53185 16.1386 0.0120
2456142.54452 16.1609 0.0137
2456142.56029 16.1532 0.0120
2456142.57435 16.1474 0.0154
2456142.63875 16.1565 0.0154
2456142.68100 16.1345 0.0154
2456143.47885 16.1400 0.0120
2456143.58681 16.1532 0.0137
2456143.70687 16.1506 0.0137
2456145.69535 16.1581 0.0137
2456147.49823 16.1423 0.0120
2456147.52352 16.1511 0.0104
2456147.53763 16.1466 0.0104
2456147.56214 16.1422 0.0104
2456147.57563 16.1287 0.0104
2456147.58885 16.1504 0.0104
2456147.60434 16.1632 0.0120
2456147.61688 16.1494 0.0120
2456147.63153 16.1328 0.0120
2456147.64562 16.1370 0.0104
2456147.67422 16.1521 0.0120
2456147.68698 16.1441 0.0104
2456147.69947 16.1546 0.0120
2456147.71223 16.1381 0.0120
2456148.47935 16.1343 0.0087
2456148.49366 16.1452 0.0087
2456148.50632 16.1423 0.0087
2456148.51910 16.1325 0.0087
2456148.53186 16.1430 0.0087
2456148.55433 16.1402 0.0087
2456148.56926 16.1431 0.0087
2456148.59185 16.1499 0.0087
2456148.60876 16.1518 0.0087
2456148.62304 16.1518 0.0087
2456148.63567 16.1486 0.0087
2456148.64823 16.1420 0.0087
2456148.66203 16.1444 0.0087
2456148.67757 16.1317 0.0087
2456148.69319 16.1732 0.0087
2456148.70778 16.1303 0.0087
2456149.55687 16.1385 0.0104
2456149.57275 16.1542 0.0104
2456149.58943 16.1344 0.0104
2456149.60218 16.1496 0.0104
2456149.61491 16.1394 0.0087
2456149.62993 16.1211 0.0104
2456150.47993 16.1331 0.0120
2456150.49643 16.1241 0.0120
2456150.52024 16.1363 0.0120
2456150.53291 16.1344 0.0104
2456150.54571 16.1657 0.0104
2456150.55945 16.1422 0.0104
2456150.58515 16.1591 0.0104
2456150.59797 16.1364 0.0104
2456150.61078 16.1441 0.0104
2456150.63543 16.1467 0.0104
2456150.64844 16.1325 0.0087
2456150.66248 16.1662 0.0104
2456150.67534 16.1067 0.0120
2456151.47939 16.1483 0.0120
2456151.52074 16.1403 0.0120
2456151.53373 16.1367 0.0120
2456151.54748 16.1333 0.0120
2456151.56184 16.1318 0.0120
2456151.57481 16.1527 0.0104
2456151.58919 16.1434 0.0104
2456151.60217 16.1398 0.0104
2456151.61528 16.1419 0.0104
2456151.62807 16.1419 0.0104
2456151.64066 16.1462 0.0120
2456151.65473 16.1504 0.0104
2456151.66900 16.1433 0.0104
2456151.68343 16.1298 0.0120
2456151.69613 16.1349 0.0104
2456151.70903 16.1416 0.0104
2456151.72161 16.1593 0.0104
2456151.73425 16.1413 0.0104
2456151.74696 16.1221 0.0120
2456152.47866 16.1373 0.0104
2456152.49267 16.1595 0.0104
2456152.50546 16.1401 0.0104
2456152.51827 16.1486 0.0120
2456152.53136 16.1421 0.0120
2456152.54379 16.1538 0.0104
2456152.55841 16.1399 0.0104
2456152.58459 16.1310 0.0104
2456152.59790 16.1294 0.0104
2456152.62314 16.1368 0.0087
2456152.63568 16.1517 0.0104
2456152.64839 16.1408 0.0087
2456152.66256 16.1421 0.0087
2456152.67567 16.1506 0.0104
2456153.68655 16.1359 0.0104
2456153.70167 16.1666 0.0104
2456154.47969 16.1537 0.0104
2456154.49398 16.1395 0.0104
2456154.50686 16.1453 0.0104
2456154.51974 16.1343 0.0104
2456154.53399 16.1434 0.0104
2456154.54784 16.1200 0.0104
2456154.57294 16.1399 0.0104
2456154.60329 16.1289 0.0104
2456154.62735 16.1496 0.0104
2456154.64677 16.1373 0.0104
2456154.68672 16.1400 0.0104
2456154.69941 16.1416 0.0104
2456154.71537 16.1291 0.0104
2456157.64154 16.1529 0.0104
2456157.65545 16.1456 0.0104
2456157.67031 16.1402 0.0104
2456157.68493 16.1386 0.0104
2456157.69784 16.1333 0.0120
2456157.71076 16.1588 0.0137
2456157.72656 16.1057 0.0137
2456158.48483 16.1312 0.0087
2456158.49906 16.1357 0.0087
2456158.51205 16.1403 0.0087
2456158.53526 16.1502 0.0087
2456158.54912 16.1488 0.0104
2456158.57158 16.1653 0.0104
2456158.58572 16.1474 0.0087
2456158.60077 16.1495 0.0087
2456158.61365 16.1461 0.0104
2456158.62756 16.1425 0.0087
2456158.64136 16.1384 0.0087
2456158.65403 16.1547 0.0087
2456158.66700 16.1434 0.0087
2456158.68113 16.1405 0.0087
2456158.69391 16.1440 0.0087
2456158.70647 16.1434 0.0104
2456158.71942 16.1364 0.0087
2456158.73062 16.1295 0.0104
2456159.49229 16.1283 0.0104
2456159.50534 16.1447 0.0120
2456159.52038 16.1368 0.0120
2456159.54699 16.1282 0.0104
2456159.56033 16.1342 0.0104
2456159.57468 16.1295 0.0087
2456159.58773 16.1429 0.0104
2456159.61261 16.1453 0.0104
2456159.62537 16.1378 0.0104
2456159.63799 16.1247 0.0137
2456159.65928 16.1342 0.0120
2456159.67398 16.1209 0.0154
2456159.69758 16.1491 0.0104
2456159.71009 16.1454 0.0120
2456160.48688 16.1218 0.0104
2456160.50155 16.1282 0.0104
2456160.51607 16.1320 0.0087
2456160.54265 16.1515 0.0104
2456160.55658 16.1478 0.0104
2456160.57456 16.1449 0.0087
2456160.58787 16.1485 0.0087
2456160.60226 16.1592 0.0104
2456160.61639 16.1493 0.0087
2456160.62941 16.1447 0.0087
2456160.64377 16.1389 0.0087
2456160.65673 16.1534 0.0087
2456160.66952 16.1579 0.0087
2456160.68227 16.1576 0.0137
2456160.69505 16.1309 0.0087
2456160.71139 16.1423 0.0104
2456160.72239 16.1560 0.0104
2456160.73224 16.1692 0.0087
2456161.48598 16.1450 0.0120
2456161.49888 16.1527 0.0104
2456161.51192 16.1510 0.0120
2456161.52566 16.1554 0.0120
2456161.53965 16.1430 0.0120
2456161.55231 16.1533 0.0120
2456161.56608 16.1412 0.0104
2456161.58841 16.1283 0.0137
2456161.60403 16.1269 0.0104
2456161.62594 16.1454 0.0104
2456161.64678 16.1404 0.0104
2456161.66105 16.1492 0.0104
2456161.67654 16.1450 0.0104
2456161.68932 16.1263 0.0104
2456161.70619 16.1588 0.0104
2456164.48783 16.1586 0.0120
2456164.50230 16.1504 0.0104
2456164.52444 16.1425 0.0104
2456164.55081 16.1467 0.0087
2456164.56602 16.1412 0.0120
2456164.57722 16.1458 0.0087
2456164.58956 16.1385 0.0104
2456164.60066 16.1441 0.0120
2456164.63150 16.1511 0.0120
2456164.64663 16.1625 0.0120
2456164.67570 16.1329 0.0137
2456164.68698 16.1339 0.0137
2456164.70007 16.1345 0.0137
2456164.71111 16.1195 0.0170
2456166.69117 16.1474 0.0120
2456167.51152 16.1430 0.0154
2456167.52268 16.1374 0.0104
2456167.53521 16.1475 0.0120
2456167.54966 16.1470 0.0120
2456167.57227 16.1408 0.0120
2456167.58536 16.1388 0.0120
2456167.60336 16.1370 0.0120
2456167.61601 16.1449 0.0120
2456167.63782 16.1603 0.0137
2456167.65314 16.1456 0.0137
2456167.66449 16.1512 0.0120
2456167.68026 16.1430 0.0154
2456167.70646 16.1338 0.0104
2456168.49250 16.1472 0.0104
2456168.51230 16.1192 0.0087
2456168.53720 16.1341 0.0087
2456168.56215 16.1360 0.0087
2456168.57541 16.1280 0.0087
2456168.60036 16.1465 0.0087
2456168.61485 16.1364 0.0087
2456168.64580 16.1396 0.0104
2456168.65828 16.1439 0.0087
2456168.67097 16.1367 0.0087
2456168.68547 16.1331 0.0087
2456168.69571 16.1306 0.0104
2456168.70259 16.1476 0.0104
2456169.48960 16.1512 0.0137
2456169.50457 16.1521 0.0104
2456169.52789 16.1426 0.0104
2456169.54056 16.1327 0.0104
2456169.56415 16.1627 0.0104
2456169.57828 16.1486 0.0087
2456169.59116 16.1245 0.0087
2456169.60546 16.1415 0.0104
2456169.61874 16.1338 0.0104
2456169.63133 16.1270 0.0104
2456169.64561 16.1323 0.0104
2456169.65860 16.1492 0.0104
2456169.67273 16.1294 0.0120
2456169.68413 16.1462 0.0120
2456169.69636 16.1712 0.0137
2456171.49154 16.1481 0.0087
2456171.50679 16.1396 0.0087
2456171.53184 16.1375 0.0087
2456171.54624 16.1300 0.0087
2456171.55884 16.1450 0.0087
2456171.58115 16.1437 0.0104
2456171.59565 16.1384 0.0104
2456171.61000 16.1612 0.0087
2456171.62280 16.1478 0.0104
2456171.63556 16.1780 0.0137
2456171.65254 16.1577 0.0104
2456171.66989 16.1464 0.0104
2456171.68537 16.1579 0.0104
2456171.69536 16.1382 0.0104
2456172.49104 16.1453 0.0071
2456172.50443 16.1373 0.0087
2456172.51788 16.1366 0.0087
2456172.54237 16.1334 0.0087
2456172.55499 16.1376 0.0087
2456172.56770 16.1326 0.0087
2456172.59139 16.1290 0.0087
2456172.60546 16.1327 0.0087
2456172.61877 16.1525 0.0087
2456172.63132 16.1462 0.0087
2456172.64387 16.1489 0.0087
2456172.65698 16.1457 0.0087
2456172.67331 16.1369 0.0104
2456174.56972 16.1462 0.0137
2456174.58711 16.1703 0.0137
2456174.59708 16.1669 0.0120
2456174.62147 16.1422 0.0137
2456174.63093 16.1448 0.0120
2456174.64350 16.1383 0.0120
2456175.47629 16.1432 0.0120
2456175.49045 16.1348 0.0087
2456175.51399 16.1326 0.0104
2456175.52674 16.1503 0.0104
2456175.53953 16.1474 0.0104
2456175.55213 16.1352 0.0104
2456175.56500 16.1353 0.0104
2456175.57779 16.1417 0.0104
2456175.59074 16.1552 0.0104
2456175.60347 16.1474 0.0104
2456175.61614 16.1358 0.0104
2456175.63211 16.1395 0.0104
2456175.64791 16.1386 0.0104
2456175.66262 16.1260 0.0120
2456175.67661 16.1293 0.0120
2456179.47893 16.1242 0.0120
2456179.49698 16.1323 0.0137
2456179.52218 16.1364 0.0104
2456179.54331 16.1126 0.0104
2456179.55588 16.1480 0.0120
2456179.56839 16.1362 0.0120
2456179.58517 16.1432 0.0137
2456179.59761 16.1535 0.0120
2456179.61177 16.1446 0.0120
2456179.62605 16.1391 0.0120
2456179.63847 16.1378 0.0137
2456179.65079 16.1413 0.0120
2456179.66350 16.1374 0.0120
2456179.67293 16.1684 0.0137
2456180.48584 16.1274 0.0137
2456180.50432 16.1334 0.0104
2456180.51703 16.1628 0.0104
2456180.54534 16.1302 0.0120
2456180.55840 16.1173 0.0104
2456180.57082 16.1398 0.0104
2456180.58317 16.1627 0.0120
2456180.59919 16.1517 0.0120
2456180.61171 16.1294 0.0120
2456180.62432 16.1304 0.0120
2456180.63730 16.1447 0.0120
2456180.64852 16.1429 0.0120
2456180.65971 16.1517 0.0120
2456180.66899 16.1390 0.0154
2456181.47701 16.1290 0.0120
2456181.49030 16.1268 0.0104
2456181.51904 16.1559 0.0087
2456181.53153 16.1295 0.0087
2456181.54434 16.1504 0.0087
2456181.55706 16.1228 0.0087
2456181.56997 16.1291 0.0087
2456181.58604 16.1428 0.0087
2456181.59947 16.1295 0.0087
2456181.61235 16.1400 0.0087
2456181.62509 16.1505 0.0104
2456181.63773 16.1385 0.0104
2456182.47813 16.1246 0.0120
2456182.49069 16.1310 0.0104
2456182.52052 16.1443 0.0087
2456182.53293 16.1398 0.0104
2456182.54558 16.1479 0.0104
2456182.56505 16.1444 0.0087
2456182.58125 16.1437 0.0087
2456182.59379 16.1552 0.0087
2456182.60926 16.1532 0.0104
2456182.62588 16.1451 0.0104
2456182.63891 16.1418 0.0104
2456182.65150 16.1504 0.0104
2456182.66217 16.1334 0.0120
2456183.48782 16.1249 0.0104
2456183.50063 16.1230 0.0104
2456183.51481 16.1398 0.0087
2456183.56563 16.1335 0.0087
2456183.59081 16.1300 0.0087
2456183.60346 16.1609 0.0087
2456183.61598 16.1559 0.0104
2456183.62989 16.1409 0.0104
2456184.48257 16.1167 0.0104
2456184.49546 16.1369 0.0087
2456184.52567 16.1491 0.0087
2456184.55525 16.1510 0.0087
2456184.56966 16.1432 0.0087
2456184.58415 16.1342 0.0087
2456184.60431 16.1374 0.0104
2456184.61697 16.1528 0.0087
2456184.62997 16.1492 0.0087
2456184.64495 16.1386 0.0120
2456185.47979 16.1361 0.0087
2456185.49252 16.1542 0.0087
2456185.50545 16.1425 0.0087
2456185.53738 16.1331 0.0087
2456185.55137 16.1369 0.0087
2456185.56418 16.1245 0.0087
2456185.57784 16.1395 0.0087
2456185.59070 16.1367 0.0087
2456185.60700 16.1343 0.0087
2456185.62409 16.1517 0.0087
2456185.64104 16.1022 0.0104
2456186.47802 16.1196 0.0137
2456186.49072 16.1188 0.0120
2456186.50382 16.1426 0.0104
2456186.53499 16.1284 0.0104
2456186.54789 16.1280 0.0104
2456186.56086 16.1339 0.0120
2456186.57369 16.1332 0.0104
2456186.58756 16.1343 0.0104
2456186.60654 16.1346 0.0104
2456187.53440 16.1140 0.0120
2456187.57836 16.1139 0.0137
2456190.48644 16.1373 0.0120
2456190.50084 16.1237 0.0104
2456190.51376 16.1261 0.0104
2456190.52713 16.1432 0.0104
2456190.55774 16.1469 0.0104
2456190.57133 16.1448 0.0087
2456190.58576 16.1480 0.0087
2456190.59822 16.1455 0.0087
2456190.61122 16.1494 0.0104
2456191.48525 16.1267 0.0120
2456191.49776 16.1364 0.0120
2456191.51476 16.1407 0.0120
2456191.54094 16.1501 0.0104
2456191.55354 16.1161 0.0104
2456191.56668 16.1412 0.0104
2456191.57939 16.1332 0.0104
2456191.59624 16.1460 0.0104
2456191.60889 16.1276 0.0104
2456191.62189 16.1274 0.0104
2456191.63950 16.1339 0.0104
2456195.47619 16.1321 0.0154
2456195.52908 16.1458 0.0087
2456195.56843 16.1451 0.0104
2456195.60706 16.1537 0.0104
2456196.47888 16.1337 0.0137
2456196.52696 16.1391 0.0120
2456196.56593 16.1407 0.0104
2456196.60712 16.1278 0.0120
2456197.47929 16.1415 0.0137
2456197.52832 16.1528 0.0104
2456197.56733 16.1546 0.0104
2456198.49602 16.1352 0.0154
2456198.58688 16.1568 0.0154
2456199.52922 16.1438 0.0137
2456200.59862 16.1441 0.0154
2456200.62176 16.1312 0.0137
2456201.54609 16.1345 0.0154
2456202.57833 16.1527 0.0137
2456203.51794 16.1607 0.0120
2456203.56872 16.1447 0.0120
2456203.60936 16.1512 0.0154
2456204.52220 16.1497 0.0104
2456204.56082 16.1547 0.0104
2456204.59865 16.1163 0.0120
2456205.50210 16.1386 0.0104
2456205.54506 16.1266 0.0087
2456205.58314 16.1419 0.0104
2456208.51468 16.1499 0.0120
2456209.57849 16.1561 0.0137
2456210.51605 16.1292 0.0104
2456210.55422 16.1471 0.0104
2456210.59334 16.1464 0.0104
2456211.51762 16.1359 0.0087
2456211.55983 16.1314 0.0104
2456211.59824 16.1493 0.0120
2456212.51699 16.1446 0.0104
2456212.55581 16.1352 0.0104
2456213.49202 16.1704 0.0137
2456213.53219 16.1432 0.0104
2456213.57069 16.1465 0.0120
2456214.52503 16.1488 0.0104
2456214.56065 16.1494 0.0120
2456216.49762 16.1409 0.0104
2456216.53582 16.1322 0.0104
2456216.57027 16.1540 0.0120
2456216.58051 16.1507 0.0170
2456217.52234 16.1504 0.0087
2456217.56044 16.1486 0.0104
2456218.50537 16.1483 0.0104
2456218.54387 16.1365 0.0104
2456219.49869 16.1462 0.0120
2456219.51134 16.1389 0.0104
2456219.52406 16.1433 0.0104
2456219.53684 16.1338 0.0104
2456219.54976 16.1353 0.0104
2456219.56272 16.1540 0.0120
2456223.51066 16.1425 0.0137
2456223.56166 16.1216 0.0120
2456224.49768 16.1366 0.0154
2456226.50085 16.1275 0.0120
2456227.51709 16.1362 0.0137
2456231.52003 16.1385 0.0137
2456233.55049 16.1399 0.0120
2456234.53824 16.1376 0.0120
2456238.53554 16.1529 0.0120
2456239.53637 16.1400 0.0154


==> anc/dataset_2_MOA.dat <==
#
# Photometric dataset accompanying paper:
#
# R. Poleski, A. Udalski, I.A. Bond et al. 2017 "A companion on 
# the planet/brown dwarf mass boundary on a wide orbit discovered 
# by gravitational microlensing" A&A 604, A103; arXiv:1704.01121
# http://adsabs.harvard.edu/abs/2017A%26A...604A.103P
#
# This file gives MOA survey photometry for microlensing event
# MOA-2012-BLG-006 = OGLE-2012-BLG-0022. The columns are: HJD, MOA-band 
# differential flux, and its uncertainty. Only epochs used in the paper are 
# given below.
#
2455961.15153 2349.3707 1362.2967
2455964.15814 42679.6937 804.6570
2455964.17416 43111.0787 929.0606
2455964.18527 40888.5251 3213.9936
2455965.16723 140838.5107 1392.7008
2455965.18574 147779.2428 1081.4763
2455967.15074 58953.3986 987.1921
2455967.16677 53228.4593 2346.9271
2455967.17863 58682.1014 894.4166
2455967.19050 51433.8069 3412.9590
2455969.14514 11695.0859 876.8966
2455969.16488 11206.4846 1015.3855
2455969.17598 10676.8192 1602.7332
2455969.18709 10930.2180 1222.9959

